Conformity Traps and the Formation of Independent Judgment

I study why some groups---polities and organizations alike---sustain independent judgment while others fall into conformity traps. Social approval can suppress not only the expression of independent judgment but also the upstream practice that keeps such judgment available: maintaining judgment generates visible questioning, and observers cannot distinguish diligence from opposition. Because suspicion falls when questioning is common, the same desire for approval can sustain a questioning culture or a conformity trap. The model separates maintaining judgment from acting on it when novelty arrives. When the decision to act is uniquely determined, I give primitive conditions for coexistence; in a logit--proportional benchmark, a single inequality is necessary and sufficient. The principal contribution is dynamic. Under staggered revision the stock of judgment is inherited: protecting dissent releases existing judgment at once---with negative expected adaptive value on impact in a stationary culture below a break-even competence threshold---whereas rebuilding the stock is constrained by turnover. A monotone operator constructs the extremal perfect-foresight paths from every inherited state. When recovery under every admissible continuation is attainable, two cutoffs classify inherited states---recovery impossible, expectation-dependent, or assured---and a focus condition at the unstable culture strictly separates them, opening a band of states where expectations select the long-run culture. Turnover then yields sharp physical duration bounds, within temporary direct formation support, for making recovery possible or robust. A fully coupled interval-certified example verifies coexistence, the band, and the distinct output and welfare implications.

==> anc/replication/README.md <==
# Replication package — *Conformity Traps and the Formation of Independent Judgment*

This package reproduces every numerical result reported in the manuscript
(`paperF3.pdf`) and its online appendix (`paperF3_online_appendix.pdf`). The
paper contains no empirical data; the benchmark is a constructed theoretical
witness, and the "results" are interval-arithmetic certificates plus
high-precision numerical diagnostics.

## Master command

```
python3 replicate_paperF3.py
```

It prints a section per component, checks internal consistency, and ends with
either `REPLICATION COMPLETE` (exit 0) or `REPLICATION FAILED` (exit 1). A
reference transcript is in `expected_outputs.txt`.

The driver is **read-only** with respect to committed source files: it verifies
that the committed `paperF3_numbers.tex` matches what the generator would
produce, without overwriting it, so a stale macro file is reported rather than
silently repaired.

## Environment

- Python ≥ 3.11 (tested on 3.14.2).
- Packages: `numpy`, `scipy`, `matplotlib`, and `python-flint` ≥ 0.8.0 (Arb is
  part of FLINT). Exact pins are in `requirements-certificate.txt`.
- Approximate total run time: under two minutes on a laptop.

```
python3 -m pip install -r requirements-certificate.txt
```

## What is rigorous and what is diagnostic

**Rigorous (exact rationals, outward-rounded Arb balls):**

- `certify_global_geometry_F3.py` — threshold geometry, exact equilibrium
  counts, the two novelty folds, and the endogenous-competence planner.
- `certify_forward_dynamics_F3.py` — enactment branch, local spectrum, finite
  Tarski extremal-destination witnesses, the escape brackets
  `J_-^{RE}∈[0.12,0.13]`, `J_+^{RE}∈[0.17,0.19]`, and durations
  `T_possible=3`, `T_robust=4`.

These two scripts restate the benchmark primitives as literal exact decimals, so
they depend on no Python import. `replicate_paperF3.py` checks that these
literals match `paperF3_parameters.py`.

**Numerical diagnostics (high precision, not certified):**

- `verify_sanction_engine_F3.py`, `verify_vulnerability_F3.py`,
  `verify_planner_threshold_F3.py`, `verify_forward_dynamics_F3.py`,
  `compare_patience_F3.py`, `make_jointrobust_F3.py` (the joint
  dispersion-times-responsiveness robustness region of the manuscript's
  Figure on coexistence), and `verify_extensions_B_F3.py` (Online Appendix
  OA.6/OA.8: the competence-aware audience, the phi = 0 check, the
  invisible-maintenance menu thresholds, and the `(b_N, kappa_f)` coexistence
  region with `fig_bn_kappa.pdf`). The last three are explicitly labelled
  non-rigorous.

## Single source of parameters, and drift protection

- `paperF3_parameters.py` — the one place the primitives live.
- `make_numbers_F3.py` — generates `paperF3_numbers.tex`, the LaTeX macro file
  both `.tex` files `\input`. Every macro is **computed** from the primitives;
  none is hand-typed. Run `python3 make_numbers_F3.py --check` to fail on a
  stale file.
- The driver additionally greps every script's output for numerals belonging to
  the superseded `p=0.5` benchmark and aborts if any appears.

## Figures

`make_figures_F3.py` writes figures into `replication/figures/` (relative to the
script). The manuscript compiles against the pre-built copies in
`../figures/` at the top level of the submission; regenerating them for
verification does not overwrite those. `fig_cultures.pdf` and `fig_dynamic_regions.pdf` appear in the manuscript; `fig_region.pdf`,
`fig_robustness.pdf`, `fig_jointrobust.pdf`, and `fig_bn_kappa.pdf` (written by
`verify_extensions_B_F3.py`) appear in the online appendix; the remaining figures are
diagnostic.

## Expected top-line numbers

| Object | Value |
|---|---|
| Benchmark novelty | `p = 0.10` |
| Equilibrium roots `J` | `0.0207, 0.1668, 0.7444` |
| Novelty folds in `p` | `0.0671, 0.1429` |
| Endogenous planner `(J**,A**)` | `0.8938, 0.8930` |
| Competent planner `(J*,A*)` | `0.8994, 0.8988` |
| Escape brackets | `[0.12,0.13]`, `[0.17,0.19]` |
| Durations | `T_possible=3`, `T_robust=4` |
| Stationary welfare (low, high, planner) | `0.959, 1.185, 1.195` |


==> anc/replication/certify_forward_dynamics_F3.py <==
#!/usr/bin/env python3
"""Outward-rounded Arb certificate for forward-looking paperF3 dynamics.

This file is intentionally independent of NumPy/SciPy and of the floating-point
diagnostic ``verify_forward_dynamics.py``.  Exact terminating-decimal
primitives are converted to ``fmpq`` rationals and every transcendental
operation is evaluated by Arb with outward rounding.

The global part does not trace a floating-point stable manifold.  It combines
finite Tarski iterates with finite backward-recursion sub/supersolutions.  The
former certify one-step drift of the extremal equilibrium paths; the latter
construct paths on the opposite side of the expectation-selection band.  A
liminf/limsup lemma then supplies eventual convergence, so every global claim
printed by a successful run is an outward-rounded proof rather than a plot or
shooting diagnostic.

The standard timing is

    V_t = (1-lambda) Rhat(J_t) + lambda V_{t+1},
    J_{t+1} = d J_t + delta H(V_{t+1}),
    lambda = beta d,  d = 1-delta.

Run:  python3 certify_forward_dynamics_F3.py
Tested with python-flint 0.8.0.
"""

from __future__ import annotations

from dataclasses import dataclass
from fractions import Fraction
from typing import Callable

from flint import arb, ctx, fmpq


ctx.dps = 90


def frac(x: str | int | Fraction) -> Fraction:
    if isinstance(x, Fraction):
        return x
    return Fraction(str(x))


def aq(x: str | int | Fraction) -> arb:
    q = frac(x)
    return arb(fmpq(q.numerator, q.denominator))


def box(lo: Fraction | str | int, hi: Fraction | str | int) -> arb:
    lo = frac(lo)
    hi = frac(hi)
    if lo > hi:
        raise ValueError(f"invalid interval [{lo}, {hi}]")
    mid = (lo + hi) / 2
    rad = (hi - lo) / 2
    return arb(
        fmpq(mid.numerator, mid.denominator),
        fmpq(rad.numerator, rad.denominator),
    )


def point(x: Fraction | str | int) -> arb:
    q = frac(x)
    return box(q, q)


def strict_sign(x: arb) -> int:
    if x > 0:
        return 1
    if x < 0:
        return -1
    return 0


def require(condition: bool, message: str) -> None:
    if not condition:
        raise AssertionError(message)


def abs_upper(x: arb) -> arb:
    return arb(x.abs_upper())


# ---------------------------------------------------------------------------
# Exact baseline
# ---------------------------------------------------------------------------
mu_k = aq("-0.08")
s_k = aq("0.115")
mu_l = aq("-0.06")
s_l = aq("0.32")
nu_f = aq("0.25")
nu_a = aq("0.33")
chi_f = aq("1.35")
chi_a = aq("2.32")
qbar_f = aq("0.16")
qbar_a = aq("0.207")
phi = aq("0.44")
psi = aq("1.0")
bN = aq("1.81")
gamma = aq("0.069")
p = aq("0.10")
kappa_f = aq("1.2") * chi_f
kappa_a = chi_a

delta = aq("0.05")
d = aq("0.95")
beta = aq("0.95")
lam = beta * d
ONE = aq(1)


def logistic(x: arb, mu: arb, scale: arb) -> arb:
    return ONE / (ONE + ((mu - x) / scale).exp())


def H(x: arb) -> arb:
    return logistic(x, mu_k, s_k)


def Hprime(x: arb) -> arb:
    h = H(x)
    return h * (ONE - h) / s_k


def qa(A: arb) -> arb:
    return nu_a / (nu_a + A)


def qf(J: arb) -> arb:
    return nu_f / (nu_f + J)


def sa(A: arb) -> arb:
    return kappa_a * (qa(A) - qbar_a)


def sf(J: arb) -> arb:
    return kappa_f * (qf(J) - qbar_f)


def z(A: arb) -> arb:
    return bN - psi * sa(A)


def zprime(A: arb) -> arb:
    return psi * kappa_a * nu_a / (nu_a + A) ** 2


def Gz(A: arb) -> arb:
    return logistic(z(A), mu_l, s_l)


def gd_z(A: arb) -> arb:
    g = Gz(A)
    return g * (ONE - g) / s_l


def Omega(A: arb) -> arb:
    return s_l * (ONE + ((z(A) - mu_l) / s_l).exp()).log()


def J_from_action(A: arb) -> arb:
    """Stock J consistent with an enactment fixed point A."""

    return A / Gz(A)


def action_solution_contraction(A: arb) -> arb:
    """Derivative of A -> J G(z(A)) after imposing J=A/G(z(A))."""

    g = Gz(A)
    return A * (ONE - g) * zprime(A) / s_l


def action_enclosure(J: arb, iterations: int = 100) -> arb:
    """Enclose the unique solution A=J G(z(A)) by interval iteration.

    The separate action certificate proves uniqueness by the monotone inverse
    parameterization J=A/G(z(A)).  Starting from [0,1], every interval image
    contains every solution for every J in the supplied ball.  One hundred
    iterations gives the tight enclosures used below; containment, unlike
    uniqueness, does not rely on a global contraction of the full box map.
    """

    A = box(0, 1)
    for _ in range(iterations):
        A = J * Gz(A)
    return A


def Rhat(J: arb) -> arb:
    A = action_enclosure(J)
    return p * Omega(A) - (ONE - p) * (gamma + phi * sf(J))


def Rhat_prime(J: arb) -> arb:
    A = action_enclosure(J)
    gz = Gz(A)
    zp = zprime(A)
    denominator = ONE - J * gd_z(A) * zp
    require(denominator > 0, f"action derivative denominator unresolved: {denominator}")
    Aprime = gz / denominator
    sfprime = -kappa_f * nu_f / (nu_f + J) ** 2
    return p * gz * zp * Aprime - (ONE - p) * phi * sfprime


def static_gap(J: arb) -> arb:
    return H(Rhat(J)) - J


def static_gap_prime(J: arb) -> arb:
    return Hprime(Rhat(J)) * Rhat_prime(J) - ONE


def Psi(J: arb) -> arb:
    return H(Rhat(J))


def forward_map(J: arb, V: arb) -> tuple[arb, arb]:
    Vn = (V - (ONE - lam) * Rhat(J)) / lam
    Jn = d * J + delta * H(Vn)
    return Jn, Vn


def forward_jacobian(J: arb, V: arb) -> tuple[arb, arb, arb, arb]:
    Vn = (V - (ONE - lam) * Rhat(J)) / lam
    hp = Hprime(Vn)
    rp = Rhat_prime(J)
    a11 = d - delta * hp * (ONE - lam) * rp / lam
    a12 = delta * hp / lam
    a21 = -(ONE - lam) * rp / lam
    a22 = ONE / lam
    return a11, a12, a21, a22


def backward_map(Jn: arb, Vn: arb) -> tuple[arb, arb]:
    J = (Jn - delta * H(Vn)) / d
    V = (ONE - lam) * Rhat(J) + lam * Vn
    return J, V


def backward_jacobian(Jn: arb, Vn: arb) -> tuple[arb, arb, arb, arb]:
    J = (Jn - delta * H(Vn)) / d
    hp = Hprime(Vn)
    rp = Rhat_prime(J)
    a11 = ONE / d
    a12 = -delta * hp / d
    a21 = (ONE - lam) * rp / d
    a22 = lam - (ONE - lam) * rp * delta * hp / d
    return a11, a12, a21, a22


def chart_matrix(
    chart: "SaddleChart", matrix: tuple[arb, arb, arb, arb]
) -> tuple[arb, arb, arb, arb]:
    """Return P^{-1} M P for P=[[1,1],[stable_slope,unstable_slope]]."""

    a11, a12, a21, a22 = matrix
    ms = aq(chart.stable_slope)
    mu = aq(chart.unstable_slope)
    den = mu - ms
    cs1 = a11 + a12 * ms
    cs2 = a21 + a22 * ms
    cu1 = a11 + a12 * mu
    cu2 = a21 + a22 * mu
    return (
        (mu * cs1 - cs2) / den,
        (mu * cu1 - cu2) / den,
        (-ms * cs1 + cs2) / den,
        (-ms * cu1 + cu2) / den,
    )


@dataclass(frozen=True)
class RootBox:
    name: str
    lo: Fraction
    hi: Fraction

    def arb(self) -> arb:
        return box(self.lo, self.hi)


ROOTS = (
    RootBox("low", frac("0.02067105528"), frac("0.02067105530")),
    RootBox("middle", frac("0.16684401359"), frac("0.16684401361")),
    RootBox("high", frac("0.74437237892"), frac("0.74437237894")),
)


def certify_action_solution() -> None:
    """Prove that every J in [0,1] has one and only one enactment A."""

    cap = frac("0.9965")
    require(
        nu_f / (nu_f + ONE) - qbar_f > 0,
        "formation sanction leaves the proportional interior branch",
    )
    require(
        nu_a / (nu_a + ONE) - qbar_a > 0,
        "action sanction leaves the proportional interior branch",
    )

    def cover(lo: Fraction, hi: Fraction, depth: int = 0) -> int:
        margin = aq("0.25") - action_solution_contraction(box(lo, hi))
        if margin > 0:
            return 1
        require(depth < 60, f"action contraction unresolved on [{lo},{hi}]")
        mid = (lo + hi) / 2
        return cover(lo, mid, depth + 1) + cover(mid, hi, depth + 1)

    cells = cover(frac(0), frac(1))
    lower = J_from_action(point("0.9960")) - ONE
    upper = J_from_action(point(cap)) - ONE
    require(lower < 0 and upper > 0, f"J(A)=1 not bracketed: {lower},{upper}")
    # At a solution, J'(A)=(1/G)[1-action_solution_contraction(A)]>0.
    # Therefore J(A) rises from zero and crosses every J in [0,1] exactly once.
    print(
        "[0] unique enactment branch: contraction<0.25 on [0,1] "
        f"({cells} adaptive Arb cells); J(A)=1 in (0.9960,0.9965)"
    )


@dataclass(frozen=True)
class SaddleChart:
    name: str
    Jc: Fraction
    Vc: Fraction
    stable_slope: Fraction
    unstable_slope: Fraction
    stable_radius: Fraction
    unstable_radius: Fraction
    cone_slope: Fraction

    @property
    def determinant(self) -> Fraction:
        return self.unstable_slope - self.stable_slope

    def physical(self, S: arb, U: arb) -> tuple[arb, arb]:
        J = aq(self.Jc) + S + U
        V = (
            aq(self.Vc)
            + aq(self.stable_slope) * S
            + aq(self.unstable_slope) * U
        )
        return J, V

    def coordinates(self, J: arb, V: arb) -> tuple[arb, arb]:
        x = J - aq(self.Jc)
        y = V - aq(self.Vc)
        den = aq(self.determinant)
        S = (aq(self.unstable_slope) * x - y) / den
        U = (-aq(self.stable_slope) * x + y) / den
        return S, U


LOW_CHART = SaddleChart(
    "low",
    frac("0.020671055290"),
    frac("-0.523685313434"),
    frac("1.8527871621"),
    frac("14.5895059074"),
    frac("0.001"),
    frac("0.0001"),
    frac("0.01"),
)

HIGH_CHART = SaddleChart(
    "high",
    frac("0.744372378930"),
    frac("0.042914258441"),
    frac("0.1712796827"),
    frac("1.5749914385"),
    frac("0.001"),
    frac("0.0001"),
    frac("0.01"),
)


def certify_root(root: RootBox) -> tuple[arb, arb, arb]:
    lo = point(root.lo)
    hi = point(root.hi)
    flo = static_gap(lo)
    fhi = static_gap(hi)
    derivative = static_gap_prime(root.arb())
    require(strict_sign(flo) * strict_sign(fhi) == -1, f"{root.name} root not bracketed")
    require(strict_sign(derivative) != 0, f"{root.name} root not unique: {derivative}")
    J = root.arb()
    R = Rhat(J)
    slope = static_gap_prime(J) + ONE
    return J, R, slope


def local_spectrum(slope: arb) -> tuple[arb, arb, arb, arb]:
    theta = d + ONE / lam - delta * (ONE - lam) * slope / lam
    determinant = d / lam
    discriminant = theta * theta - aq(4) * determinant
    return theta, determinant, discriminant, (
        theta - discriminant.sqrt()
    ) / aq(2)


def certify_local_spectrum() -> dict[str, tuple[arb, arb, arb]]:
    certified: dict[str, tuple[arb, arb, arb]] = {}
    print("[1] exact stationary roots and local spectrum")
    for root in ROOTS:
        J, R, slope = certify_root(root)
        theta, determinant, disc, small = local_spectrum(slope)
        if root.name in ("low", "high"):
            require(disc > 0, f"{root.name} discriminant not positive: {disc}")
            large = determinant / small
            require(small > 0 and small < 1, f"{root.name} stable root invalid: {small}")
            require(large > 1, f"{root.name} unstable root invalid: {large}")
            print(
                f"    {root.name}: J={J}, slope={slope}, "
                f"r_s={small}, r_u={large}"
            )
        else:
            require(disc < 0, f"middle is not a certified focus: {disc}")
            modulus_sq = determinant
            require(modulus_sq > 1, f"middle modulus not above one: {modulus_sq}")
            print(
                f"    middle: J={J}, slope={slope}, discriminant={disc}, "
                f"|r|^2={modulus_sq}"
            )
        certified[root.name] = (J, R, slope)

    middle_slope = certified["middle"][2]
    mflip = (ONE + d) * (ONE + lam) / (delta * (ONE - lam))
    require(middle_slope > 1 and middle_slope < mflip, "middle not in source region")
    # Q<0 is the outward-rounded node--focus proof; no square-root endpoint
    # evaluation is needed for the classification at the calibrated beta.
    Q = (
        ONE
        - delta * middle_slope
        + lam * (d + delta * middle_slope)
    ) ** 2 - aq(4) * d * lam
    require(Q < 0, f"middle node/focus sign unresolved: {Q}")
    print(f"    m_flip={mflip}; calibrated node--focus Q={Q} < 0")
    return certified


def certify_static_sign_chart() -> int:
    """Exclude every stationary root outside the three displayed boxes.

    Direct interval evaluation is recursively bisected only when dependency
    inflation prevents a sign decision.  The four certified signs, together
    with the nonzero derivative in each root box, prove that the baseline has
    exactly three stationary cultures.
    """

    regions = (
        (frac(0), ROOTS[0].lo, 1),
        (ROOTS[0].hi, ROOTS[1].lo, -1),
        (ROOTS[1].hi, ROOTS[2].lo, 1),
        (ROOTS[2].hi, frac(1), -1),
    )

    def cover(lo: Fraction, hi: Fraction, sign: int, depth: int = 0) -> int:
        value = static_gap(box(lo, hi))
        if (sign > 0 and value > 0) or (sign < 0 and value < 0):
            return 1
        require(depth < 60, f"static sign unresolved on [{lo},{hi}]: {value}")
        mid = (lo + hi) / 2
        return cover(lo, mid, sign, depth + 1) + cover(
            mid, hi, sign, depth + 1
        )

    cells = sum(cover(lo, hi, sign) for lo, hi, sign in regions)
    print(
        "    global stationary sign chart: +,-,+,- outside the three "
        f"root boxes ({cells} adaptive Arb cells)"
    )
    return cells


@dataclass(frozen=True)
class LocalSaddleCertificate:
    chart: SaddleChart
    fixed_S: arb
    fixed_U: arb
    forward_contraction: arb

    def stable_graph_envelope(self, S: arb) -> arb:
        """Certified upper bound for |U| on the local stable graph at S."""

        return (
            abs_upper(self.fixed_U)
            + aq(self.chart.cone_slope)
            * (abs_upper(S) + abs_upper(self.fixed_S))
        )


def certify_local_saddle(
    chart: SaddleChart, root_data: tuple[arb, arb, arb]
) -> LocalSaddleCertificate:
    """Validate an isolating saddle chart and its stable-graph cone.

    The checked inequalities are a standard graph-transform certificate:

    * the stable coordinate maps strictly inside its faces;
    * the two unstable faces map strictly outward;
    * the inverse map sends the stable tangent cone into its interior; and
    * forward motion restricted to that cone contracts the stable coordinate.

    Consequently the maximal forward-invariant set in the chart is a unique
    Lipschitz stable graph and every orbit on it converges to the enclosed
    fixed point.  The proof uses only the printed strict Arb inequalities.
    """

    ar = chart.stable_radius
    br = chart.unstable_radius
    L = aq(chart.cone_slope)
    Sbox = box(-ar, ar)
    Ubox = box(-br, br)
    Jbox, Vbox = chart.physical(Sbox, Ubox)
    require(Jbox > 0 and Jbox < 1, f"{chart.name} chart leaves J domain: {Jbox}")

    # Subdivision preserves the S/U correlation that an axis-aligned hull in
    # physical coordinates would otherwise lose.
    subdivisions = 32
    max_s_image = aq(0)
    min_inverse_expansion = None
    max_inverse_transverse = aq(0)
    max_forward_contraction = aq(0)
    for i in range(subdivisions):
        slo_q = -ar + Fraction(2 * i, subdivisions) * ar
        shi_q = -ar + Fraction(2 * (i + 1), subdivisions) * ar
        for k in range(subdivisions):
            ulo_q = -br + Fraction(2 * k, subdivisions) * br
            uhi_q = -br + Fraction(2 * (k + 1), subdivisions) * br
            Scell = box(slo_q, shi_q)
            Ucell = box(ulo_q, uhi_q)
            Jcell, Vcell = chart.physical(Scell, Ucell)
            Jn, Vn = forward_map(Jcell, Vcell)
            Sout, _ = chart.coordinates(Jn, Vn)
            s_image = abs_upper(Sout)
            if s_image > max_s_image:
                max_s_image = s_image

            B = chart_matrix(chart, backward_jacobian(Jcell, Vcell))
            b11, b12, b21, b22 = B
            expansion = arb(b11.abs_lower()) - abs_upper(b12) * L
            transverse = abs_upper(b21) + abs_upper(b22) * L
            require(expansion > 1, f"{chart.name} inverse expansion <=1: {expansion}")
            require(
                transverse < L * expansion,
                f"{chart.name} inverse cone fails: {transverse} !< {L*expansion}",
            )
            if min_inverse_expansion is None or expansion < min_inverse_expansion:
                min_inverse_expansion = expansion
            if transverse > max_inverse_transverse:
                max_inverse_transverse = transverse

            A = chart_matrix(chart, forward_jacobian(Jcell, Vcell))
            a11, a12, _, _ = A
            contraction = abs_upper(a11) + abs_upper(a12) * L
            require(contraction < 1, f"{chart.name} graph does not contract: {contraction}")
            if contraction > max_forward_contraction:
                max_forward_contraction = contraction

    require(
        max_s_image < aq(ar),
        f"{chart.name} stable face not inward: max |S'|={max_s_image}",
    )

    # Unstable faces point outward under the forward map.
    for face, expected in ((br, 1), (-br, -1)):
        for i in range(4 * subdivisions):
            slo_q = -ar + Fraction(2 * i, 4 * subdivisions) * ar
            shi_q = -ar + Fraction(2 * (i + 1), 4 * subdivisions) * ar
            Jf, Vf = chart.physical(box(slo_q, shi_q), point(face))
            Jfn, Vfn = forward_map(Jf, Vf)
            _, Uf = chart.coordinates(Jfn, Vfn)
            if expected > 0:
                require(Uf > aq(br), f"{chart.name} upper unstable face not outward: {Uf}")
            else:
                require(Uf < -aq(br), f"{chart.name} lower unstable face not outward: {Uf}")

    Jstar, Rstar, _ = root_data
    fixed_S, fixed_U = chart.coordinates(Jstar, Rstar)
    require(
        abs_upper(fixed_S) < aq("1e-8") and abs_upper(fixed_U) < aq("1e-8"),
        f"{chart.name} chart center misses fixed point: {(fixed_S,fixed_U)}",
    )
    print(
        f"    {chart.name} local saddle: max|S'|={max_s_image}<{ar}, "
        f"inverse expansion>{min_inverse_expansion}, transverse<{max_inverse_transverse}, "
        f"forward graph contraction<{max_forward_contraction}"
    )
    return LocalSaddleCertificate(chart, fixed_S, fixed_U, max_forward_contraction)


def certify_local_saddles(
    roots: dict[str, tuple[arb, arb, arb]]
) -> dict[str, LocalSaddleCertificate]:
    print("[3] local stable-graph isolating blocks")
    return {
        "low": certify_local_saddle(LOW_CHART, roots["low"]),
        "high": certify_local_saddle(HIGH_CHART, roots["high"]),
    }


def certify_return_domain() -> tuple[Fraction, Fraction]:
    """Prove a rational compact strip containing every continuation value."""

    lo = frac("-0.577249")
    hi = frac("0.089656")
    # Rhat is increasing because its interval derivative is positive.  A
    # modest subdivision avoids dependency inflation on [0,1].
    pieces = 256
    for k in range(pieces):
        a = Fraction(k, pieces)
        b = Fraction(k + 1, pieces)
        X = box(a, b)
        require(Rhat_prime(X) > 0, f"Rhat monotonicity unresolved on [{a},{b}]")
    r0 = Rhat(point(0))
    r1 = Rhat(point(1))
    require(r0 > aq(lo), f"lower return bound failed: {r0}")
    require(r1 < aq(hi), f"upper return bound failed: {r1}")
    print(f"[2] continuation strip: Rhat([0,1]) is inside [{lo},{hi}]")
    return lo, hi


@dataclass(frozen=True)
class ExtremalDriftCertificate:
    inherited_stock: Fraction
    upper: bool
    iterations: int
    first_stock: arb
    tail_stock: arb


def certify_extremal_drift(
    inherited_stock: Fraction,
    *,
    upper: bool,
    iterations: int,
) -> ExtremalDriftCertificate:
    """Certify the sign of period-one drift of an extremal PF path.

    A path is stored as an exact finite prefix followed by an exact constant
    tail.  This class is closed under one application of the path operator:
    after every iteration the nonconstant prefix grows by one coordinate and
    the remaining tail is again constant.  Hence no horizon truncation or
    terminal approximation enters the calculation.

    Starting from the top (bottom) of the path lattice yields a decreasing
    (increasing) sequence.  A finite upper iterate below j proves that the
    greatest fixed path has U_1(j)<j; a finite lower iterate above j proves
    L_1(j)>j.
    """

    j = aq(inherited_stock)
    prefix = [j]
    tail = aq(1 if upper else 0)

    for step in range(1, iterations + 1):
        old_prefix = prefix
        old_tail = tail
        tail_return = Rhat(old_tail)

        # Continuation values V_t of the old path for t=1,...,step-1.
        continuation = tail_return
        values: list[arb | None] = [None] * len(old_prefix)
        for t in range(len(old_prefix) - 1, 0, -1):
            continuation = (
                (ONE - lam) * Rhat(old_prefix[t]) + lam * continuation
            )
            values[t] = continuation

        new_prefix = [j]
        for t in range(1, len(old_prefix)):
            require(values[t] is not None, "missing finite-prefix continuation")
            new_prefix.append(
                d * old_prefix[t - 1] + delta * H(values[t])  # type: ignore[arg-type]
            )

        # The new frontier uses the old constant-tail continuation exactly.
        new_prefix.append(d * old_prefix[-1] + delta * H(tail_return))
        new_tail = d * old_tail + delta * H(tail_return)

        # Independently verify the order direction of every newly represented
        # coordinate, including the old and new constant-tail regions.
        for t in range(1, len(old_prefix)):
            if upper:
                require(
                    new_prefix[t] < old_prefix[t],
                    f"upper Tarski order failed at iterate {step}, t={t}",
                )
            else:
                require(
                    new_prefix[t] > old_prefix[t],
                    f"lower Tarski order failed at iterate {step}, t={t}",
                )
        if upper:
            require(
                new_prefix[-1] < old_tail and new_tail < old_tail,
                f"upper Tarski tail order failed at iterate {step}",
            )
        else:
            require(
                new_prefix[-1] > old_tail and new_tail > old_tail,
                f"lower Tarski tail order failed at iterate {step}",
            )
        require(
            all(x > 0 and x < 1 for x in new_prefix[1:]),
            f"Tarski iterate {step} left [0,1]",
        )
        require(new_tail > 0 and new_tail < 1, "constant tail left [0,1]")
        prefix, tail = new_prefix, new_tail

    first_stock = prefix[1]
    if upper:
        require(
            first_stock < j,
            f"finite upper iterate does not prove U_1({inherited_stock})<j: "
            f"{first_stock}",
        )
    else:
        require(
            first_stock > j,
            f"finite lower iterate does not prove L_1({inherited_stock})>j: "
            f"{first_stock}",
        )
    direction = "upper" if upper else "lower"
    relation = "<" if upper else ">"
    print(
        f"    {direction} Tarski iterate n={iterations}: "
        f"J_1={first_stock} {relation} {inherited_stock}"
    )
    return ExtremalDriftCertificate(
        inherited_stock, upper, iterations, first_stock, tail
    )


@dataclass(frozen=True)
class BackwardWitnessCertificate:
    inherited_stock: Fraction
    tail_stock: Fraction
    steps: int
    reconstructed_initial_stock: arb
    boundary_slack: arb
    subsolution: bool


def certify_backward_witness(
    inherited_stock: Fraction,
    *,
    tail_stock: Fraction,
    steps: int,
    subsolution: bool,
    return_lo: Fraction,
    return_hi: Fraction,
) -> BackwardWitnessCertificate:
    """Construct a finite sub/supersolution by exact backward recursion.

    For a constant tail q, set V_N=Rhat(q) and recursively define

        x_t = [x_{t+1}-delta H(V_{t+1})]/d,
        V_t = (1-lambda)Rhat(x_t)+lambda V_{t+1}.

    All interior operator inequalities are then exact equalities.  The static
    sign at q gives the tail inequality.  Replacing the reconstructed x_0 by
    the requested inherited stock gives the sole finite-boundary inequality,
    whose strict slack is printed below.
    """

    target = aq(inherited_stock)
    q = aq(tail_stock)
    tail_gap = static_gap(q)
    if subsolution:
        require(tail_gap > 0, f"tail {tail_stock} is not a subsolution")
    else:
        require(tail_gap < 0, f"tail {tail_stock} is not a supersolution")

    stock = q
    value = Rhat(q)
    for step in range(steps):
        predecessor_stock = (stock - delta * H(value)) / d
        predecessor_value = (
            (ONE - lam) * Rhat(predecessor_stock) + lam * value
        )
        require(
            predecessor_stock > 0 and predecessor_stock < 1,
            f"backward witness left stock domain at step {step + 1}: "
            f"{predecessor_stock}",
        )
        require(
            predecessor_value > aq(return_lo)
            and predecessor_value < aq(return_hi),
            f"backward witness left continuation strip at step {step + 1}: "
            f"{predecessor_value}",
        )
        stock, value = predecessor_stock, predecessor_value

    slack = d * (target - stock)
    if subsolution:
        require(
            stock < target and slack > 0,
            f"high-path boundary is not a subsolution: x0={stock}",
        )
    else:
        require(
            stock > target and slack < 0,
            f"low-path boundary is not a supersolution: x0={stock}",
        )
    kind = "subsolution -> high" if subsolution else "supersolution -> low"
    print(
        f"    {kind}: j={inherited_stock}, tail={tail_stock}, N={steps}, "
        f"reconstructed x0={stock}, boundary slack={slack}"
    )
    return BackwardWitnessCertificate(
        inherited_stock, tail_stock, steps, stock, slack, subsolution
    )


@dataclass(frozen=True)
class GlobalHistoryCertificate:
    J_minus_lo: Fraction
    J_minus_hi: Fraction
    J_plus_lo: Fraction
    J_plus_hi: Fraction
    T_possible: int
    T_robust: int


def certify_global_history(
    roots: dict[str, tuple[arb, arb, arb]],
    return_domain: tuple[Fraction, Fraction],
) -> GlobalHistoryCertificate:
    """Certify global extremal destinations and duration integers.

    The analytic bridge used after the finite calculations is short.  For any
    bounded PF path, with l=liminf J_t and u=limsup J_t, monotonicity of Rhat
    and the discounted-value recursion imply

        l >= Psi(l),                 u <= Psi(u).                 (A)

    Extremal paths are nondecreasing in inherited stock.  The shifted tail
    S U(j) is a PF path from U_1(j), so U_1(j)<=j implies
    S U(j)<=U(U_1(j))<=U(j); hence the greatest path is nonincreasing.
    Symmetrically, L_1(j)>=j implies
    S L(j)>=L(L_1(j))>=L(j), so the least path is nondecreasing.  Their limits
    are stationary.  The certified +,-,+,- sign chart identifies the only
    possible limit.

    A subsolution with an eventual .5 tail generates a PF path whose liminf is
    at least .5; (A) and the sign chart force convergence to J_h.  Dually, a
    supersolution with an eventual .10 tail generates a PF path with limsup at
    most .10, which (A) forces to J_l.  Order in inherited stock then propagates
    these four anchor results to the reported bands and regions.

    Formally, E_U={j:U(j)->J_h} and E_L={j:L(j)->J_h} are upper sets, and
    E_L is a subset of E_U.  We define the escape and history-dominance cutoffs
    as inf E_U and inf E_L.  This definition does not assume that extremal paths
    converge at every stock.  The two guard intervals may contain an unresolved
    boundary, but that has no effect on the certified representative regions or
    duration integers.
    """

    print("[4] finite global history certificate")
    low_guard = frac("0.12")
    high_exists = frac("0.13")
    low_exists = frac("0.17")
    high_guard = frac("0.19")

    low_root = roots["low"][0]
    middle_root = roots["middle"][0]
    high_root = roots["high"][0]
    require(
        low_root < aq(low_guard)
        and aq(high_exists) < middle_root
        and middle_root < aq(low_exists)
        and aq(high_guard) < high_root,
        "global anchor stocks are not in the intended root intervals",
    )

    certify_extremal_drift(low_guard, upper=True, iterations=900)
    certify_extremal_drift(high_guard, upper=False, iterations=400)
    rlo, rhi = return_domain
    certify_backward_witness(
        high_exists,
        tail_stock=frac("0.5"),
        steps=70,
        subsolution=True,
        return_lo=rlo,
        return_hi=rhi,
    )
    certify_backward_witness(
        low_exists,
        tail_stock=frac("0.10"),
        steps=80,
        subsolution=False,
        return_lo=rlo,
        return_hi=rhi,
    )

    # These rational comparisons encode the order propagation used for the
    # three representative regions.
    require(frac("0.05") < low_guard, "low/low representative misplaced")
    require(
        high_exists < frac("0.15") < low_exists,
        "low/high representative misplaced",
    )
    require(high_guard < frac("0.25"), "high/high representative misplaced")

    print(
        "    escape cutoff J_-:=inf{j: U(j)->J_h} is in [0.12,0.13]"
    )
    print(
        "    dominance cutoff J_+:=inf{j: L(j)->J_h} is in [0.17,0.19]"
    )
    print("    cutoff ordering: J_- < J_+ (indeed 0.13 < 0.17)")
    print("    extremal destinations: 0.05 low/low; 0.15 low/high; 0.25 high/high")
    print(
        "    eventual trapping: each certified extremal converges to its "
        "indicated outer root; in low/low and high/high every PF path does"
    )
    print(
        "    scope: exact boundary points and behavior inside the two narrow "
        "guard intervals are not claimed"
    )

    # Exact duration split from the universal physical ceiling
    # C_T=1-(1-J_l)d^T.  Root uncertainty is retained as an Arb ball.
    C0 = low_root
    C2 = ONE - (ONE - low_root) * d**2
    C3 = ONE - (ONE - low_root) * d**3
    C4 = ONE - (ONE - low_root) * d**4
    require(C0 < aq(low_guard), f"T=0 ceiling not below J_- guard: {C0}")
    require(C2 < aq(low_guard), f"T=2 ceiling not below J_- guard: {C2}")
    require(C3 > aq(high_exists), f"T=3 ceiling not above J_- guard: {C3}")
    require(C3 < aq(low_exists), f"T=3 ceiling not below J_+ guard: {C3}")
    require(C4 > aq(high_guard), f"T=4 ceiling not above J_+ guard: {C4}")

    # Constructive reachability: a constant formation share b attains the
    # displayed interior target after T dates and lies strictly in (0,1).
    b3 = (aq(high_exists) - d**3 * low_root) / (ONE - d**3)
    b4 = (aq(high_guard) - d**4 * low_root) / (ONE - d**4)
    require(b3 > 0 and b3 < 1, f"three-date target share invalid: {b3}")
    require(b4 > 0 and b4 < 1, f"four-date target share invalid: {b4}")
    print(f"    physical ceilings C0={C0}, C2={C2}, C3={C3}, C4={C4}")
    print(f"    constructive formation shares: b3={b3}, b4={b4}")

    # Constructive direct-formation implementation.  The rational lower
    # endpoint is a certified floor for every continuation value.  The two
    # cutoff-equivalent subsidies are deliberately rounded upward and the
    # strict terminal crossings are checked directly with Arb.
    return_floor = aq(return_domain[0])
    tau3 = aq("0.648")
    tau4 = aq("0.802")
    tau3_envelope = mu_k + s_k * (b3 / (ONE - b3)).log() - return_floor
    tau4_envelope = mu_k + s_k * (b4 / (ONE - b4)).log() - return_floor
    require(tau3 > tau3_envelope, f"three-date subsidy is insufficient: {tau3_envelope}")
    require(tau4 > tau4_envelope, f"four-date subsidy is insufficient: {tau4_envelope}")
    B3_floor = H(return_floor + tau3)
    B4_floor = H(return_floor + tau4)
    J3_floor = d**3 * low_root + (ONE - d**3) * B3_floor
    J4_floor = d**4 * low_root + (ONE - d**4) * B4_floor
    require(B3_floor > b3, f"three-date formation floor missed target: {B3_floor}")
    require(B4_floor > b4, f"four-date formation floor missed target: {B4_floor}")
    require(J3_floor > aq(high_exists), f"three-date implementation failed: {J3_floor}")
    require(J4_floor > aq(high_guard), f"four-date implementation failed: {J4_floor}")
    require(B3_floor < ONE and B4_floor < ONE, "full-support formation share must be below one")
    print(
        "    conservative sufficient envelope cutoffs for guard targets: "
        f"tau3_cut={tau3_envelope}, tau4_cut={tau4_envelope}"
    )
    print(
        f"    certified policies: tau3={tau3} gives B>={B3_floor}, J3>={J3_floor}; "
        f"tau4={tau4} gives B>={B4_floor}, J4>={J4_floor}"
    )
    print(
        "    constructive direct formation support certifies "
        "T_possible=3, T_robust=4"
    )

    return GlobalHistoryCertificate(
        low_guard, high_exists, low_exists, high_guard, 3, 4
    )


def main() -> None:
    print("Rigorous Arb certificate: forward-looking paperF3 dynamics")
    print(f"precision: {ctx.dps} decimal digits; all balls are outward rounded\n")
    certify_action_solution()
    roots = certify_local_spectrum()
    certify_static_sign_chart()
    return_domain = certify_return_domain()
    certify_local_saddles(roots)
    certify_global_history(roots, return_domain)
    print("\nLOCAL CERTIFICATE: PASS")
    print("GLOBAL HISTORY CERTIFICATE: PASS")


if __name__ == "__main__":
    main()


==> anc/replication/certify_global_geometry_F3.py <==
#!/usr/bin/env python3
"""Rigorous Arb certificate for the hard-interior baseline in paperF3.

This script is deliberately independent of NumPy/SciPy.  Every primitive is
created from an exact decimal rational, and every transcendental operation is
evaluated by Arb ball arithmetic with directed outward rounding.

The certificate proves, for the baseline printed in the paper:

1. both sanctions remain on their smooth positive branches;
2. the enactment equation has exactly one solution for every J in [0, 1];
3. the primitive threshold K has exactly two critical points and the global
   derivative pattern (-,+,-), including analytic certificates at J -> 0 and
   J -> 1 (the interval search itself never truncates those tails);
4. the current formation pressure lies strictly between the two critical
   heights;
5. the formation equation has exactly three roots, with the two outer roots
   stable and the middle root unstable; and
6. the endogenous-competence planner's joint first-order system has exactly
   one interior solution in A in (0,1); and
7. on the certified novelty rectangle p in [0,1/2], the two-dimensional
   fold system has exactly two solutions, both regular and transverse, with
   root counts 1/3/1 below/between/above the folds.  (For p in (1/2,1) a
   single high-judgment root persists numerically, approaching J=1 as p->1;
   that regime is outside the certified rectangle and outside the paper's
   infrequent-novelty scope.)

The global searches use exhaustive interval subdivision.  A box is discarded
only if its Arb image excludes zero, or if an Arb derivative enclosure has one
strict sign and the endpoint images have the same strict sign.  A root box is
accepted only after opposite endpoint signs and a nonzero derivative enclosure
prove existence and uniqueness.  Floating-point seeds are never used.

Run
----
    python3 -m pip install -r requirements-certificate.txt
    python3 certify_global_geometry_F3.py

Tested with python-flint 0.8.0.  Arb is part of FLINT.
"""

from __future__ import annotations

from dataclasses import dataclass
from fractions import Fraction
from typing import Callable

from flint import arb, ctx, fmpq


# Eighty decimal digits make rounding radii negligible relative to every
# rational box used below.  Rigor does not depend on this value; more precision
# only reduces subdivision.
ctx.dps = 80


def frac(text: str | int | Fraction) -> Fraction:
    """Parse a terminating decimal as an exact rational."""
    if isinstance(text, Fraction):
        return text
    return Fraction(str(text))


def aq(x: str | int | Fraction) -> arb:
    """Return an Arb enclosure of an exact rational."""
    q = frac(x)
    return arb(fmpq(q.numerator, q.denominator))


def box(lo: Fraction, hi: Fraction) -> arb:
    """Smallest convenient Arb ball constructed from exact rational endpoints."""
    if not lo <= hi:
        raise ValueError(f"invalid interval [{lo}, {hi}]")
    mid = (lo + hi) / 2
    rad = (hi - lo) / 2
    return arb(
        fmpq(mid.numerator, mid.denominator),
        fmpq(rad.numerator, rad.denominator),
    )


def strict_sign(x: arb) -> int:
    """Return a mathematically certified sign, or zero if the ball straddles 0."""
    if x > 0:
        return 1
    if x < 0:
        return -1
    return 0


def require(condition: bool, message: str) -> None:
    if not condition:
        raise AssertionError(message)


# ---------------------------------------------------------------------------
# Exact baseline primitives
# ---------------------------------------------------------------------------
mu_k = aq("-0.08")
s_k = aq("0.115")
mu_l = aq("-0.06")
s_l = aq("0.32")
nu_f = aq("0.25")
nu_a = aq("0.33")
chi_f = aq("1.35")
chi_a = aq("2.32")
qbar_f = aq("0.16")
qbar_a = aq("0.207")
phi = aq("0.44")
psi = aq("1.0")
bN = aq("1.81")
gamma = aq("0.069")
p = aq("0.10")
kappa_f = aq("1.2") * chi_f
kappa_a = chi_a

# Planner primitives.
VN = aq("0.30")
D = aq("0.17")
L = aq("0.80")
sig0 = aq("0.30")
sigmax = aq("0.95")
learn_m = aq("0.15")

ONE = aq(1)
C_FORM = (ONE - p) * phi


# ---------------------------------------------------------------------------
# Explicit A-coordinate for the enactment subgame
# ---------------------------------------------------------------------------
def qa(A: arb) -> arb:
    return nu_a / (nu_a + A)


def qf(J: arb) -> arb:
    return nu_f / (nu_f + J)


def z_of_A(A: arb) -> arb:
    # The positivity check below proves that max{qa-qbar_a,0}=qa-qbar_a.
    return bN - psi * kappa_a * (qa(A) - qbar_a)


def z_prime(A: arb) -> arb:
    return psi * kappa_a * nu_a / (nu_a + A) ** 2


def z_second(A: arb) -> arb:
    return -aq(2) * psi * kappa_a * nu_a / (nu_a + A) ** 3


def exp_t(A: arb) -> arb:
    # exp_t = exp((mu_l-z)/s_l) = (1-G)/G.
    return ((mu_l - z_of_A(A)) / s_l).exp()


def G_of_z(A: arb) -> arb:
    return ONE / (ONE + exp_t(A))


def J_of_A(A: arb) -> arb:
    # A = J G(z(A)) iff J = A/G(z(A)).
    return A * (ONE + exp_t(A))


def contraction(A: arb) -> arb:
    # Derivative of A -> J G(z(A)) at a solution, after substituting J=A/G.
    G = G_of_z(A)
    return A * (ONE - G) * z_prime(A) / s_l


def J_prime(A: arb) -> arb:
    e = exp_t(A)
    return ONE + e - A * e * z_prime(A) / s_l


def J_second(A: arb) -> arb:
    e = exp_t(A)
    u = -z_prime(A) / s_l
    up = -z_second(A) / s_l
    ep = e * u
    epp = e * (u * u + up)
    return aq(2) * ep + A * epp


def Omega_from_A(A: arb) -> arb:
    # Omega(z)=s_l log(1+exp((z-mu_l)/s_l)).
    return s_l * (ONE + ((z_of_A(A) - mu_l) / s_l).exp()).log()


def B_of_A(A: arb) -> arb:
    return p * Omega_from_A(A) - (ONE - p) * gamma


def B_prime(A: arb) -> arb:
    return p * Omega_prime_A(A)


def B_second(A: arb) -> arb:
    return p * Omega_second_A(A)


def Omega_prime_A(A: arb) -> arb:
    return G_of_z(A) * z_prime(A)


def Omega_second_A(A: arb) -> arb:
    G = G_of_z(A)
    Gz = G * (ONE - G) / s_l
    zp = z_prime(A)
    return Gz * zp * zp + G * z_second(A)


def Hinv(J: arb) -> arb:
    return mu_k + s_k * (J / (ONE - J)).log()


def basis_f(J: arb) -> arb:
    return qf(J) - qbar_f


def basis_f_prime_A(A: arb) -> arb:
    J = J_of_A(A)
    return -nu_f * J_prime(A) / (nu_f + J) ** 2


def basis_f_second_A(A: arb) -> arb:
    J = J_of_A(A)
    Jp = J_prime(A)
    Jpp = J_second(A)
    return -nu_f * (
        Jpp / (nu_f + J) ** 2 - aq(2) * Jp * Jp / (nu_f + J) ** 3
    )


def numerator(A: arb) -> arb:
    J = J_of_A(A)
    return B_of_A(A) - Hinv(J)


def numerator_prime(A: arb) -> arb:
    J = J_of_A(A)
    return B_prime(A) - s_k * J_prime(A) / (J * (ONE - J))


def numerator_second(A: arb) -> arb:
    J = J_of_A(A)
    Jp = J_prime(A)
    Jpp = J_second(A)
    hinv_pp = s_k * (
        Jpp / (J * (ONE - J))
        - Jp * Jp * (ONE - aq(2) * J) / (J * J * (ONE - J) ** 2)
    )
    return B_second(A) - hinv_pp


def K_of_A(A: arb) -> arb:
    J = J_of_A(A)
    return numerator(A) / (C_FORM * basis_f(J))


def K_derivative_numerator(A: arb) -> arb:
    """Sign-equivalent numerator of dK/dA; its denominator is positive."""
    J = J_of_A(A)
    b = basis_f(J)
    bp = basis_f_prime_A(A)
    N = numerator(A)
    Np = numerator_prime(A)
    return b * Np - N * bp


def K_derivative_numerator_prime(A: arb) -> arb:
    # The cross terms cancel: (b N'-N b')'=b N''-N b''.
    J = J_of_A(A)
    return basis_f(J) * numerator_second(A) - numerator(A) * basis_f_second_A(A)


def equilibrium_gap(A: arb) -> arb:
    """Sign-equivalent to Psi(J(A))-J(A) at the current kappa_f."""
    J = J_of_A(A)
    return numerator(A) - C_FORM * kappa_f * basis_f(J)


def equilibrium_gap_prime(A: arb) -> arb:
    return numerator_prime(A) - C_FORM * kappa_f * basis_f_prime_A(A)


def equilibrium_slope(A: arb) -> arb:
    """Enclose Psi'(J) at an equilibrium contained in A.

    The identity H'(R)=J(1-J)/s_k is used only at the exact equilibrium.
    Evaluating the right side on an isolating box encloses that exact value.
    """
    J = J_of_A(A)
    R_A = B_prime(A) - C_FORM * kappa_f * basis_f_prime_A(A)
    return J * (ONE - J) * R_A / (s_k * J_prime(A))


# ---------------------------------------------------------------------------
# Novelty-fold system.  The formation equation is affine in p.
# ---------------------------------------------------------------------------
def Hinv_prime_A(A: arb) -> arb:
    J = J_of_A(A)
    return s_k * J_prime(A) / (J * (ONE - J))


def Hinv_second_A(A: arb) -> arb:
    J = J_of_A(A)
    Jp = J_prime(A)
    Jpp = J_second(A)
    return s_k * (
        Jpp / (J * (ONE - J))
        - Jp * Jp * (ONE - aq(2) * J) / (J * J * (ONE - J) ** 2)
    )


def novelty_M(A: arb) -> arb:
    """gamma plus current formation pressure, before multiplication by 1-p."""
    return gamma + phi * kappa_f * basis_f(J_of_A(A))


def novelty_M_prime(A: arb) -> arb:
    return phi * kappa_f * basis_f_prime_A(A)


def novelty_M_second(A: arb) -> arb:
    return phi * kappa_f * basis_f_second_A(A)


def novelty_D(A: arb) -> arb:
    """Q_p=Omega+M, strictly positive on the physical domain."""
    return Omega_from_A(A) + novelty_M(A)


def novelty_D_prime(A: arb) -> arb:
    return Omega_prime_A(A) + novelty_M_prime(A)


def novelty_D_second(A: arb) -> arb:
    return Omega_second_A(A) + novelty_M_second(A)


def novelty_N(A: arb) -> arb:
    """M+H^{-1}; the formation gap is Q(A,p)=p*D(A)-N(A)."""
    return novelty_M(A) + Hinv(J_of_A(A))


def novelty_N_prime(A: arb) -> arb:
    return novelty_M_prime(A) + Hinv_prime_A(A)


def novelty_N_second(A: arb) -> arb:
    return novelty_M_second(A) + Hinv_second_A(A)


def novelty_curve(A: arb) -> arb:
    """The unique novelty p=P(A) that makes A a formation equilibrium."""
    return novelty_N(A) / novelty_D(A)


def novelty_fold_numerator(A: arb) -> arb:
    """Sign-equivalent numerator of P'(A)."""
    N = novelty_N(A)
    Dn = novelty_D(A)
    return novelty_N_prime(A) * Dn - N * novelty_D_prime(A)


def novelty_fold_numerator_prime(A: arb) -> arb:
    # Again the cross terms cancel.
    return (
        novelty_N_second(A) * novelty_D(A)
        - novelty_N(A) * novelty_D_second(A)
    )


def novelty_gap(A: arb, novelty: arb) -> arb:
    return novelty * novelty_D(A) - novelty_N(A)


def novelty_gap_A(A: arb, novelty: arb) -> arb:
    return novelty * novelty_D_prime(A) - novelty_N_prime(A)


def novelty_gap_AA(A: arb, novelty: arb) -> arb:
    return novelty * novelty_D_second(A) - novelty_N_second(A)


def novelty_equilibrium_slope(A: arb, novelty: arb) -> arb:
    J = J_of_A(A)
    R_A = novelty * Omega_prime_A(A) - (ONE - novelty) * novelty_M_prime(A)
    return J * (ONE - J) * R_A / (s_k * J_prime(A))


# ---------------------------------------------------------------------------
# Deterministic exhaustive interval routines
# ---------------------------------------------------------------------------
@dataclass(frozen=True)
class RootBox:
    lo: Fraction
    hi: Fraction

    @property
    def width(self) -> Fraction:
        return self.hi - self.lo

    def arb(self) -> arb:
        return box(self.lo, self.hi)


@dataclass
class SearchStats:
    evaluated: int = 0
    max_depth: int = 0


def isolate_all_roots(
    f: Callable[[arb], arb],
    df: Callable[[arb], arb],
    lo: Fraction,
    hi: Fraction,
    target_width: Fraction,
    *,
    depth_limit: int = 80,
) -> tuple[list[RootBox], SearchStats]:
    """Exhaustively isolate every simple root on a compact rational interval."""
    stack: list[tuple[Fraction, Fraction, int]] = [(lo, hi, 0)]
    roots: list[RootBox] = []
    stats = SearchStats()

    while stack:
        a, b, depth = stack.pop()
        stats.evaluated += 1
        stats.max_depth = max(stats.max_depth, depth)
        X = box(a, b)
        FX = f(X)
        if not FX.contains(0):
            continue

        dFX = df(X)
        sa = strict_sign(f(box(a, a)))
        sb = strict_sign(f(box(b, b)))
        sd = strict_sign(dFX)

        # Strict monotonicity plus equal nonzero endpoint signs rules out roots.
        if sd and sa and sa == sb:
            continue

        # Opposite endpoint signs give existence; sd != 0 gives uniqueness.
        if sd and sa * sb == -1 and b - a <= target_width:
            roots.append(RootBox(a, b))
            continue

        if depth >= depth_limit:
            raise RuntimeError(
                f"interval isolation stalled on [{a}, {b}]: "
                f"f={FX}, f'={dFX}, endpoint signs=({sa},{sb})"
            )
        m = (a + b) / 2
        stack.append((m, b, depth + 1))
        stack.append((a, m, depth + 1))

    roots.sort(key=lambda r: r.lo)
    # Roots cannot overlap, but assert this explicitly as a guard against a
    # rational split point accidentally landing in an unresolved root ball.
    for left, right in zip(roots, roots[1:]):
        require(left.hi < right.lo, f"overlapping root boxes: {left}, {right}")
    return roots, stats


def certify_sign_on_interval(
    f: Callable[[arb], arb],
    lo: Fraction,
    hi: Fraction,
    expected: int,
    *,
    depth_limit: int = 80,
) -> SearchStats:
    """Prove one strict sign on every point of a compact interval."""
    require(expected in (-1, 1), "expected sign must be +/-1")
    stack: list[tuple[Fraction, Fraction, int]] = [(lo, hi, 0)]
    stats = SearchStats()
    while stack:
        a, b, depth = stack.pop()
        stats.evaluated += 1
        stats.max_depth = max(stats.max_depth, depth)
        s = strict_sign(f(box(a, b)))
        if s == expected:
            continue
        if s == -expected:
            raise AssertionError(
                f"wrong certified sign on [{a}, {b}]: expected {expected}, got {f(box(a,b))}"
            )
        if depth >= depth_limit:
            raise RuntimeError(f"sign proof stalled on [{a}, {b}]: {f(box(a,b))}")
        m = (a + b) / 2
        stack.append((m, b, depth + 1))
        stack.append((a, m, depth + 1))
    return stats


# ---------------------------------------------------------------------------
# Planner FOC system, reduced to one explicit equation in A
# ---------------------------------------------------------------------------
def logistic(x: arb, mu: arb, scale: arb) -> arb:
    return ONE / (ONE + ((mu - x) / scale).exp())


def Omega_z(z: arb) -> arb:
    return s_l * (ONE + ((z - mu_l) / s_l).exp()).log()


def sigma(A: arb) -> arb:
    return sig0 + (sigmax - sig0) * A / (A + learn_m)


def sigma_prime(A: arb) -> arb:
    return (sigmax - sig0) * learn_m / (A + learn_m) ** 2


def planner_cutoff(A: arb) -> arb:
    Delta = sigma(A) * (VN + L) - (L - D)
    return bN + Delta + A * sigma_prime(A) * (VN + L)


def planner_cutoff_prime(A: arb) -> arb:
    # 2*(sigmax-sig0)*m^2/(A+m)^3 times (VN+L), strictly positive.
    return (
        aq(2)
        * (VN + L)
        * (sigmax - sig0)
        * learn_m**2
        / (A + learn_m) ** 3
    )


def planner_J(A: arb) -> arb:
    c = planner_cutoff(A)
    R = p * Omega_z(c) - (ONE - p) * gamma
    return logistic(R, mu_k, s_k)


def planner_gap(A: arb) -> arb:
    c = planner_cutoff(A)
    return A - planner_J(A) * logistic(c, mu_l, s_l)


def planner_gap_prime(A: arb) -> arb:
    c = planner_cutoff(A)
    cp = planner_cutoff_prime(A)
    G = logistic(c, mu_l, s_l)
    J = planner_J(A)
    Rp = p * G * cp
    Jp = J * (ONE - J) * Rp / s_k
    Gp = G * (ONE - G) * cp / s_l
    return ONE - Jp * G - J * Gp


# ---------------------------------------------------------------------------
# Proof driver
# ---------------------------------------------------------------------------
def main() -> None:
    print("Arb rigorous certificate for paperF3 hard-interior baseline")
    print(f"python-flint/Arb precision: {ctx.dps} decimal digits")
    print("all printed balls are outward enclosures\n")

    # Both posterior gaps are positive even at the largest possible argument.
    form_gap_min = nu_f / (nu_f + ONE) - qbar_f
    action_gap_min = nu_a / (nu_a + ONE) - qbar_a
    require(form_gap_min > 0, f"formation sanction leaves interior: {form_gap_min}")
    require(action_gap_min > 0, f"action sanction leaves interior: {action_gap_min}")
    print("[1] smooth hard-interior branches")
    print(f"    min(q_f-qbar_f) on J in [0,1]  = {form_gap_min}")
    print(f"    min(q_a-qbar_a) on A in [0,1]  = {action_gap_min}")

    # Certify the action contraction bound globally, including the endpoint.
    A_CAP = frac("0.9965")
    contract_margin = lambda A: aq("0.25") - contraction(A)
    cstats = certify_sign_on_interval(contract_margin, frac(0), A_CAP, 1)
    jstats = certify_sign_on_interval(J_prime, frac(0), A_CAP, 1)

    # J(A)=1 is bracketed, and monotonicity follows from contraction<1:
    # J'=(1/G)(1-contraction)>0.
    A1_LO, A1_HI = frac("0.9960"), A_CAP
    Jlo = J_of_A(box(A1_LO, A1_LO)) - ONE
    Jhi = J_of_A(box(A1_HI, A1_HI)) - ONE
    require(Jlo < 0 and Jhi > 0, f"failed to bracket J(A)=1: {Jlo}, {Jhi}")
    print("[2] unique enactment solution")
    print(
        "    certified contraction(A) < 0.25 on [0,0.9965] "
        f"({cstats.evaluated} boxes)"
    )
    print(
        "    certified J'(A)=(1/G)(1-contraction)>0 "
        f"({jstats.evaluated} boxes)"
    )
    print(f"    unique A_1 with J(A_1)=1 lies in [{A1_LO}, {A1_HI}]")

    # Global K' proof.  The compact central interval is exhaustive; the two
    # omitted open tails are certified analytically below.
    EPS = frac("0.0001")
    HIGH = frac("0.88")
    ROOT_TOL = frac("0.000000000001")

    turning, tstats = isolate_all_roots(
        K_derivative_numerator,
        K_derivative_numerator_prime,
        EPS,
        HIGH,
        ROOT_TOL,
    )
    require(len(turning) == 2, f"expected exactly two K' roots, got {turning}")

    # Low-tail proof on 0<A<=EPS.  Multiplying S by A and bounding J>=A gives
    #
    # A*S <= eps*B'_max
    #        - b_min*s_k*min{A J'/J}
    #        + eps*(B(eps)-mu_k-s_k log eps)*J'_max/nu_f.
    #
    # The last bound uses A(C-s_k log A) increasing on (0,eps].
    XLOW = box(frac(0), EPS)
    eps_a = aq(EPS)
    e_low = exp_t(XLOW)
    ratio_AJp_over_J = J_prime(XLOW) / (ONE + e_low)
    J_eps = J_of_A(box(EPS, EPS))
    b_min_low = basis_f(J_eps)
    B_eps = B_of_A(box(EPS, EPS))
    log_envelope_derivative = B_eps - mu_k - s_k * (aq(EPS).log() + ONE)
    require(
        log_envelope_derivative > 0,
        f"A(C-s log A) monotonicity failed: {log_envelope_derivative}",
    )
    low_upper = (
        eps_a * B_prime(XLOW)
        - b_min_low * s_k * ratio_AJp_over_J
        + eps_a
        * (B_eps - mu_k - s_k * aq(EPS).log())
        * J_prime(XLOW)
        / nu_f
    )
    require(low_upper < 0, f"low-tail K' bound failed: {low_upper}")

    # High-tail proof on HIGH<=A<A1.  B is increasing and H^{-1} is increasing,
    # so one endpoint comparison proves N<0.  For N'<0, multiply by the
    # positive J(1-J) and certify B'J(1-J)-s_k J'<0.  Since b>0 and b'<0,
    # S=bN'-Nb'<0 follows.
    J_high = J_of_A(box(HIGH, HIGH))
    Hinv_high = Hinv(J_high)
    B_upper = B_of_A(box(A1_HI, A1_HI))
    require(Hinv_high > B_upper, f"high-tail N<0 bound failed: {Hinv_high}, {B_upper}")
    XHIGH = box(HIGH, A1_HI)
    JX = J_of_A(XHIGH)
    scaled_Np = B_prime(XHIGH) * JX * (ONE - JX) - s_k * J_prime(XHIGH)
    require(scaled_Np < 0, f"high-tail N'<0 bound failed: {scaled_Np}")

    # Prove the strict sign on all compact gaps.  Endpoint signs of the root
    # boxes were already certified by isolate_all_roots.
    s1 = certify_sign_on_interval(K_derivative_numerator, EPS, turning[0].lo, -1)
    s2 = certify_sign_on_interval(
        K_derivative_numerator, turning[0].hi, turning[1].lo, 1
    )
    s3 = certify_sign_on_interval(K_derivative_numerator, turning[1].hi, HIGH, -1)

    Kcrit = [K_of_A(r.arb()) for r in turning]
    Jcrit = [J_of_A(r.arb()) for r in turning]
    curvature_signs = [K_derivative_numerator_prime(r.arb()) for r in turning]
    require(curvature_signs[0] > 0, f"lower turning point degenerate: {curvature_signs[0]}")
    require(curvature_signs[1] < 0, f"upper turning point degenerate: {curvature_signs[1]}")
    require(Kcrit[0] < kappa_f < Kcrit[1], f"current kappa not inside: {Kcrit}")
    print("[3] global primitive-threshold geometry")
    for i, (r, jr, kr) in enumerate(zip(turning, Jcrit, Kcrit), start=1):
        kind = "minimum" if i == 1 else "maximum"
        print(f"    {kind}: A in {r.arb()}")
        print(f"             J in {jr}")
        print(f"             K in {kr}; K/chi_f in {kr/chi_f}")
    print(f"    current kappa_f={kappa_f}; kappa_f/chi_f={kappa_f/chi_f}")
    print("    strict global K' sign: (-,+,-)")
    print("    both turning points are nondegenerate (regular pressure folds)")
    print(
        "    tail enclosures: A*S(A) on (0,1e-4] <= "
        f"{low_upper}; N on the high tail <= {B_upper-Hinv_high}; "
        f"J(1-J)N' on the high tail = {scaled_Np}"
    )
    print(
        "    coverage: analytic low/high tails plus "
        f"{tstats.evaluated+s1.evaluated+s2.evaluated+s3.evaluated} compact boxes"
    )

    # Three current-pressure roots, exhaustively isolated on the same compact
    # interval.  Global K monotonicity and divergent endpoint limits prove that
    # no root can be hidden in either analytic tail; direct tail signs are also
    # available from K->+infinity at A->0 and K->-infinity at A->A1.
    equilibria, estats = isolate_all_roots(
        equilibrium_gap,
        equilibrium_gap_prime,
        EPS,
        HIGH,
        ROOT_TOL,
    )
    require(len(equilibria) == 3, f"expected exactly three equilibria, got {equilibria}")
    slopes = [equilibrium_slope(r.arb()) for r in equilibria]
    require(0 < slopes[0] < 1, f"low equilibrium not stable: {slopes[0]}")
    require(slopes[1] > 1, f"middle equilibrium not unstable: {slopes[1]}")
    require(0 < slopes[2] < 1, f"high equilibrium not stable: {slopes[2]}")
    print("[4] current-pressure equilibria")
    for i, (r, slope) in enumerate(zip(equilibria, slopes), start=1):
        X = r.arb()
        stability = "stable" if i in (1, 3) else "unstable"
        print(f"    root {i}: A in {X}")
        print(f"            J in {J_of_A(X)}")
        print(f"            Psi'(J) in {slope} ({stability})")
    print(f"    exhaustive compact search: {estats.evaluated} boxes")

    # Planner: an explicit one-dimensional reduction of both joint FOCs.
    planner_roots, pstats = isolate_all_roots(
        planner_gap,
        planner_gap_prime,
        frac(0),
        frac(1),
        ROOT_TOL,
    )
    require(
        len(planner_roots) == 1,
        f"planner joint FOC should have one interior solution: {planner_roots}",
    )
    pr = planner_roots[0]
    pX = pr.arb()
    print("[5] endogenous-competence planner")
    print(f"    unique joint-FOC solution A** in {pX}")
    print(f"    J** in {planner_J(pX)}")
    print(f"    cutoff c(A**) in {planner_cutoff(pX)}")
    print(f"    exhaustive search on A in [0,1]: {pstats.evaluated} boxes")

    # ------------------------------------------------------------------
    # Two-dimensional novelty-fold system on the full physical p-domain.
    #
    # Q(A,p)=p D(A)-N(A) is affine in p and D=Q_p>0.  Hence Q=0 is
    # equivalent to p=P(A)=N/D, and at an equilibrium Q_A=0 is equivalent
    # to P'(A)=0.  Exhaustively isolating every zero of the numerator of P'
    # is therefore an exhaustive two-dimensional fold proof, not a slice or
    # a gridded approximation.  At a fold the 2x2 Jacobian determinant is
    #
    # det d(Q,Q_A)/d(A,p) = -Q_p Q_AA = (N'D-ND')' .
    P_LO, P_HI = aq(0), aq("0.5")
    A_RECT_LO = frac("0.0000001")
    A_RECT_HI = frac("0.996")
    FOLD_TOL = frac("0.00000000000001")

    # No physical-p equilibrium lies outside this compact A rectangle.
    # J'>0 makes M decreasing, while z'>0 makes Omega increasing.  Therefore,
    # on the low tail Q>=-M(0)-Hinv(J(A_RECT_LO)); on the high tail
    # Q<=Omega(A1_HI)-Hinv(J(A_RECT_HI)).
    low_physical_bound = -novelty_M(box(frac(0), frac(0))) - Hinv(
        J_of_A(box(A_RECT_LO, A_RECT_LO))
    )
    high_physical_bound = P_HI * Omega_from_A(box(A1_HI, A1_HI)) - Hinv(
        J_of_A(box(A_RECT_HI, A_RECT_HI))
    )
    require(low_physical_bound > 0, f"physical low-tail exclusion failed: {low_physical_bound}")
    require(high_physical_bound < 0, f"physical high-tail exclusion failed: {high_physical_bound}")

    novelty_folds, nstats = isolate_all_roots(
        novelty_fold_numerator,
        novelty_fold_numerator_prime,
        A_RECT_LO,
        A_RECT_HI,
        FOLD_TOL,
    )
    require(
        len(novelty_folds) == 2,
        f"expected exactly two physical novelty folds, got {novelty_folds}",
    )
    fold_p = [novelty_curve(r.arb()) for r in novelty_folds]
    require(P_LO < fold_p[0] < P_HI, f"first fold outside physical p: {fold_p[0]}")
    require(P_LO < fold_p[1] < P_HI, f"second fold outside physical p: {fold_p[1]}")
    # A-order is upper-p fold first, lower-p fold second.
    require(fold_p[1] < fold_p[0], f"novelty folds misordered: {fold_p}")
    require(aq("0.05") < fold_p[1] < aq("0.09"), f"lower fold misplaced: {fold_p[1]}")
    require(aq("0.12") < fold_p[0] < aq("0.18"), f"upper fold misplaced: {fold_p[0]}")

    fold_diagnostics = []
    for r, p_fold in zip(novelty_folds, fold_p):
        X = r.arb()
        qp = novelty_D(X)
        qaa = novelty_gap_AA(X, p_fold)
        det_direct = -qp * qaa
        det_reduced = novelty_fold_numerator_prime(X)
        require(qp > 0, f"novelty transversality Q_p failed: {qp}")
        require(strict_sign(qaa) != 0, f"degenerate novelty fold Q_AA: {qaa}")
        require(strict_sign(det_direct) != 0, f"singular novelty Jacobian: {det_direct}")
        require(
            strict_sign(det_direct) == strict_sign(det_reduced),
            f"direct/reduced determinant signs disagree: {det_direct}, {det_reduced}",
        )
        # The correlated exact pair lies in X x p_fold.  Its residual images
        # must contain zero; this is a useful implementation guard, while the
        # existence/uniqueness proof comes from the reduction and isolation.
        require(novelty_gap(X, p_fold).contains(0), "fold Q image missed zero")
        require(novelty_gap_A(X, p_fold).contains(0), "fold Q_A image missed zero")
        fold_diagnostics.append((qp, qaa, det_direct))

    print("[6] exhaustive two-dimensional novelty-fold certificate")
    print(
        "    physical rectangle: A in [1e-7,0.996], p in [0,1/2]; "
        "analytic tails cover the remainder of 0<A<A_1"
    )
    print(
        f"    tail signs: Q>={low_physical_bound} below the rectangle; "
        f"Q<={high_physical_bound} above it"
    )
    for i, (r, p_fold, diag) in enumerate(
        zip(novelty_folds, fold_p, fold_diagnostics), start=1
    ):
        label = "upper-p fold" if i == 1 else "lower-p fold"
        qp, qaa, determinant = diag
        print(f"    {label}: A in {r.arb()}")
        print(f"                  J in {J_of_A(r.arb())}")
        print(f"                  p in {p_fold}")
        print(f"                  Q_p in {qp}; Q_AA in {qaa}")
        print(f"                  det d(Q,Q_A)/d(A,p) in {determinant}")
    print(
        "    exactly two and no other folds: affine elimination plus "
        f"{nstats.evaluated} exhaustive A-boxes"
    )

    # Certified representative root counts in the three novelty regions.
    samples = [
        ("below", "0.04", 1),
        ("between", "0.10", 3),
        ("above", "0.25", 1),
    ]
    print("    certified fixed-point counts at representative novelty values:")
    for label, p_text, expected_count in samples:
        p_sample = aq(p_text)
        roots_p, rstats = isolate_all_roots(
            lambda A, ps=p_sample: novelty_gap(A, ps),
            lambda A, ps=p_sample: novelty_gap_A(A, ps),
            A_RECT_LO,
            A_RECT_HI,
            ROOT_TOL,
        )
        require(
            len(roots_p) == expected_count,
            f"p={p_sample}: expected {expected_count} roots, got {roots_p}",
        )
        slopes_p = [novelty_equilibrium_slope(r.arb(), p_sample) for r in roots_p]
        if expected_count == 1:
            require(0 < slopes_p[0] < 1, f"unique root not stable at p={p_sample}: {slopes_p}")
        else:
            require(0 < slopes_p[0] < 1, f"low root not stable at p={p_sample}: {slopes_p}")
            require(slopes_p[1] > 1, f"middle root not unstable at p={p_sample}: {slopes_p}")
            require(0 < slopes_p[2] < 1, f"high root not stable at p={p_sample}: {slopes_p}")
        roots_text = ", ".join(str(J_of_A(r.arb())) for r in roots_p)
        print(
            f"      {label}: p={p_text}, roots={len(roots_p)}, "
            f"J enclosures=[{roots_text}] ({rstats.evaluated} boxes)"
        )
    print(
        "    since roots cannot enter through the certified tails and the only "
        "singular roots are the two folds, the count is 1/3/1 throughout the "
        "three connected p-regions"
    )

    print("\nCERTIFIED: all proof obligations passed.")


if __name__ == "__main__":
    main()


==> anc/replication/compare_patience_F3.py <==
#!/usr/bin/env python3
"""Numerical patience comparison for the paperF3 benchmark.

This script is explicitly NOT an interval-arithmetic certificate.  It locates
the expectation boundaries J_-^RE and J_+^RE by the same drift criterion the
rigorous certificate uses --

    greatest path drifts down at j   <=>  Ubar_1(j) < j   =>  converges low
    least path drifts up at j        <=>  Lbar_1(j) > j   =>  converges high

-- but with floating-point monotone iteration rather than Arb enclosures.  The
manuscript therefore reports its output as a local computation at these
primitives, not as a certified claim.  The certified statements are the
benchmark brackets produced by certify_forward_dynamics_F3.py.

Run: python3 compare_patience_F3.py
"""
import numpy as np
from scipy.optimize import brentq
from scipy.signal import lfilter

from paperF3_parameters import BASE, P_BENCH, DELTA, CERTIFIED
from verify_sanction_engine_F3 import build

M = build()
H = M["H"]
d = 1.0 - DELTA


def solA(J):
    if J <= 1e-15:
        return 0.0
    f = lambda A: A / M["G"](M["bN"] - M["psi"] * M["sa"](A)) - J
    return J if f(J) < 0 else brentq(f, 1e-16, J, xtol=1e-16, rtol=8.9e-16)


def Rhat_exact(J):
    A = solA(J)
    return P_BENCH * M["Om"](M["bN"] - M["psi"] * M["sa"](A)) \
        - (1.0 - P_BENCH) * (M["gamma"] + M["phi"] * M["sf"](J))


_grid = np.linspace(0.0, 1.0, 400001)
_rg = np.array([Rhat_exact(J) for J in _grid])
Rhat = lambda x: np.interp(x, _grid, _rg)


def drift(j, lam, upper, NT=1600, iters=3000):
    """First-coordinate drift of the extremal perfect-foresight path from j."""
    x = np.full(NT, 1.0 if upper else 0.0)
    x[0] = j
    for _ in range(iters):
        R = Rhat(x)
        V = lfilter([1 - lam], [1.0, -lam], R[::-1], zi=[lam * R[-1]])[0][::-1]
        xn = np.empty(NT)
        xn[0] = j
        xn[1:] = d * x[:-1] + DELTA * H(V[1:])
        if np.max(np.abs(xn - x)) < 1e-16:
            return xn[1]
        x = xn
    return x[1]


def cutoff(lam, upper, lo=0.02, hi=0.40, tol=2e-4):
    f = lambda j: drift(j, lam, upper) - j
    while hi - lo >= tol:
        mid = 0.5 * (lo + hi)
        lo, hi = (mid, hi) if f(mid) < 0 else (lo, mid)
    return lo, hi


if __name__ == "__main__":
    print("=" * 72)
    print("PATIENCE COMPARISON (numerical, not an Arb certificate)")
    print(f"benchmark: p={P_BENCH}, delta={DELTA}, J_low={CERTIFIED['J_low']:.7f}")
    print("=" * 72)
    Jl = CERTIFIED["J_low"]
    for beta in (0.92, 0.95):
        lam = beta * d
        a, b = cutoff(lam, True)
        c, e = cutoff(lam, False)
        Tp = int(np.floor(np.log((1 - b) / (1 - Jl)) / np.log(d))) + 1
        Tr = int(np.floor(np.log((1 - e) / (1 - Jl)) / np.log(d))) + 1
        print(f"  beta={beta}:  J_-^RE in [{a:.4f},{b:.4f}]   J_+^RE in [{c:.4f},{e:.4f}]"
              f"   band width {c - b:.4f}   (T_possible,T_robust)=({Tp},{Tr})")
    print()
    print("Reading: raising beta lowers the possible-escape boundary and raises the")
    print("history-dominance boundary, widening the band in which expectations select.")
    print("The duration pair is unchanged because both boundaries move within the same")
    print("steps of the physical stock ceiling.")


==> anc/replication/expected_outputs.txt <==
========================================================================
REPRODUCTION ENVIRONMENT
========================================================================
Python 3.14.2 (/Library/Frameworks/Python.framework/Versions/3.14/bin/python3)
numpy 2.4.2
scipy 1.17.0
matplotlib 3.10.8
python-flint 0.8.0
benchmark novelty p = 0.1; certified roots 0.020671, 0.166844, 0.744372
certificate mirror: OK

========================================================================
TEX MACRO CONSISTENCY  (committed paperF3_numbers.tex verified, not rewritten)
========================================================================
/Users/hgalindos/Sync/research/autonomy&prosociality/submission_ET_paperF3/replication/paperF3_numbers.tex is current
/Users/hgalindos/Sync/research/autonomy&prosociality/submission_ET_paperF3/paperF3_numbers.tex is current

========================================================================
TEX SOURCE SCAN  (both .tex files checked for superseded-benchmark values)
========================================================================
/Users/hgalindos/Sync/research/autonomy&prosociality/submission_ET_paperF3/paperF3.tex: clean
/Users/hgalindos/Sync/research/autonomy&prosociality/submission_ET_paperF3/paperF3_online_appendix.tex: clean

========================================================================
RIGOROUS GLOBAL GEOMETRY  (exact rationals and outward Arb balls)
========================================================================
Arb rigorous certificate for paperF3 hard-interior baseline
python-flint/Arb precision: 80 decimal digits
all printed balls are outward enclosures

[1] smooth hard-interior branches
    min(q_f-qbar_f) on J in [0,1]  = [0.040000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 5.49e-82]
    min(q_a-qbar_a) on A in [0,1]  = [0.04112030075187969924812030075187969924812030075187969924812030075187969924812030 +/- 1.92e-81]
[2] unique enactment solution
    certified contraction(A) < 0.25 on [0,0.9965] (29 boxes)
    certified J'(A)=(1/G)(1-contraction)>0 (9 boxes)
    unique A_1 with J(A_1)=1 lies in [249/250, 1993/2000]
[3] global primitive-threshold geometry
    minimum: A in [0.051192300799 +/- 7.02e-13]
             J in [0.068784381835 +/- 8.41e-13]
             K in [1.4610627267 +/- 1.23e-11]; K/chi_f in [1.0822686864 +/- 5.36e-11]
    maximum: A in [0.544944298790 +/- 5.24e-13]
             J in [0.550367267356 +/- 6.70e-13]
             K in [2.3617234294 +/- 2.19e-11]; K/chi_f in [1.74942476253 +/- 4.70e-12]
    current kappa_f=[1.6200000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.12e-80]; kappa_f/chi_f=[1.2000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.21e-80]
    strict global K' sign: (-,+,-)
    both turning points are nondegenerate (regular pressure folds)
    tail enclosures: A*S(A) on (0,1e-4] <= [-0.096 +/- 5.68e-4]; N on the high tail <= [-0.0383362447959493396087506143475507668736382789997274061448543748704378507847965 +/- 2.74e-80]; J(1-J)N' on the high tail = [-0.11 +/- 5.94e-3]
    coverage: analytic low/high tails plus 1156 compact boxes
[4] current-pressure equilibria
    root 1: A in [0.012134170664 +/- 4.98e-13]
            J in [0.02067105529 +/- 2.23e-12]
            Psi'(J) in [0.4295545298 +/- 7.30e-11] (stable)
    root 2: A in [0.152831055677 +/- 8.81e-13]
            J in [0.166844013597 +/- 6.41e-13]
            Psi'(J) in [1.4993045012 +/- 4.25e-11] (unstable)
    root 3: A in [0.739898721530 +/- 8.88e-13]
            J in [0.744372378930 +/- 6.80e-13]
            Psi'(J) in [0.37874753203 +/- 1.93e-12] (stable)
    exhaustive compact search: 267 boxes
[5] endogenous-competence planner
    unique joint-FOC solution A** in [0.893042231894 +/- 4.70e-13]
    J** in [0.8937832121838 +/- 7.73e-14]
    cutoff c(A**) in [2.21021283994 +/- 4.24e-12]
    exhaustive search on A in [0,1]: 85 boxes
[6] exhaustive two-dimensional novelty-fold certificate
    physical rectangle: A in [1e-7,0.996], p in [0,1/2]; analytic tails cover the remainder of 0<A<A_1
    tail signs: Q>=[1.1914225978883910747267528255621396234051981311640372383382310677835435116351746 +/- 2.70e-80] below the rectangle; Q<=[-0.10417036543208438851676078150298476863229059970172778923324909466181242899379 +/- 8.56e-78] above it
    upper-p fold: A in [0.04086238184134 +/- 3.84e-15]
                  J in [0.0575871364377 +/- 3.11e-14]
                  p in [0.1428660621040 +/- 7.92e-14]
                  Q_p in [0.9299509958399 +/- 7.02e-14]; Q_AA in [33.7283452069 +/- 4.09e-11]
                  det d(Q,Q_A)/d(A,p) in [-31.3657082132 +/- 5.19e-11]
    lower-p fold: A in [0.40461660826559 +/- 4.55e-15]
                  J in [0.41140518176033 +/- 6.86e-15]
                  p in [0.06710384156628 +/- 3.94e-15]
                  Q_p in [1.5377664517094 +/- 1.05e-14]; Q_AA in [-1.034781347926 +/- 5.01e-13]
                  det d(Q,Q_A)/d(A,p) in [1.591252041695 +/- 5.46e-13]
    exactly two and no other folds: affine elimination plus 255 exhaustive A-boxes
    certified fixed-point counts at representative novelty values:
      below: p=0.04, roots=1, J enclosures=[[0.01046097158 +/- 4.64e-12]] (119 boxes)
      between: p=0.10, roots=3, J enclosures=[[0.02067105529 +/- 2.15e-12], [0.166844013597 +/- 7.76e-13], [0.744372378931 +/- 4.72e-13]] (285 boxes)
      above: p=0.25, roots=1, J enclosures=[[0.979805438823 +/- 8.26e-13]] (109 boxes)
    since roots cannot enter through the certified tails and the only singular roots are the two folds, the count is 1/3/1 throughout the three connected p-regions

CERTIFIED: all proof obligations passed.

========================================================================
RIGOROUS FORWARD DYNAMICS  (finite Tarski and path-witness certificate)
========================================================================
Rigorous Arb certificate: forward-looking paperF3 dynamics
precision: 90 decimal digits; all balls are outward rounded

[0] unique enactment branch: contraction<0.25 on [0,1] (15 adaptive Arb cells); J(A)=1 in (0.9960,0.9965)
[1] exact stationary roots and local spectrum
    low: J=[0.0206710553 +/- 2.01e-11], slope=[0.429554530 +/- 3.71e-10], r_s=[0.96574900811 +/- 7.53e-12], r_u=[1.0899639245 +/- 2.01e-11]
    middle: J=[0.1668440136 +/- 1.01e-11], slope=[1.499304501 +/- 4.34e-10], discriminant=[-0.0082948419 +/- 4.02e-11], |r|^2=[1.05263157894736842105263157894736842105263157894736842105263157894736842105263157894736842 +/- 2.06e-90]
    high: J=[0.7443723789 +/- 4.01e-11], slope=[0.3787475320 +/- 4.45e-11], r_s=[0.963655188716 +/- 8.72e-13], r_u=[1.092332186111 +/- 9.76e-13]
    m_flip=[761.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.08e-87]; calibrated node--focus Q=[-0.0067562006 +/- 9.00e-11] < 0
    global stationary sign chart: +,-,+,- outside the three root boxes (317 adaptive Arb cells)
[2] continuation strip: Rhat([0,1]) is inside [-577249/1000000,11207/125000]
[3] local stable-graph isolating blocks
    low local saddle: max|S'|=0.000984368698482285253703594207763671875000000000000000000000000000000000000000000000000000000<1/1000, inverse expansion>[1.03498774911011423682793974876403808593750000000000000000000000000000000000000000000000000 +/- 3.84e-91], transverse<[0.00927342118066917464602738618850708007812500000000000000000000000000000000000000000000000000 +/- 5.52e-93], forward graph contraction<[0.966223739676133845932781696319580078125000000000000000000000000000000000000000000000000000 +/- 1.82e-91]
    high local saddle: max|S'|=0.000980075116785883437842130661010742187500000000000000000000000000000000000000000000000000000<1/1000, inverse expansion>[1.03765230737055617282749153673648834228515625000000000000000000000000000000000000000000000 +/- 4.72e-91], transverse<[0.00919449301592749179690144956111907958984375000000000000000000000000000000000000000000000000 +/- 6.52e-93], forward graph contraction<[0.963714897172928885993314906954765319824218750000000000000000000000000000000000000000000000 +/- 1.97e-91]
[4] finite global history certificate
    upper Tarski iterate n=900: J_1=[0.119773759155291997042238922668006848298267616762221919009369022396281408127 +/- 3.13e-76] < 3/25
    lower Tarski iterate n=400: J_1=[0.191751198082627764837549057829870114382336556924840003556698757336054 +/- 6.86e-70] > 19/100
    subsolution -> high: j=13/100, tail=1/2, N=70, reconstructed x0=[0.1248149452726208356951259668014516374205682406041320144995689652468421456834 +/- 4.16e-77], boundary slack=[0.0049258019910102060896303315386209444504601714260745862254094830154999616008 +/- 1.18e-77]
    supersolution -> low: j=17/100, tail=1/10, N=80, reconstructed x0=[0.1763872666473229174586189477172646560722374196574279282288212055563 +/- 2.22e-68], boundary slack=[-0.0060679033149567715856880003314014232686255486745565318173801452785 +/- 1.34e-68]
    escape cutoff J_-:=inf{j: U(j)->J_h} is in [0.12,0.13]
    dominance cutoff J_+:=inf{j: L(j)->J_h} is in [0.17,0.19]
    cutoff ordering: J_- < J_+ (indeed 0.13 < 0.17)
    extremal destinations: 0.05 low/low; 0.15 low/high; 0.25 high/high
    eventual trapping: each certified extremal converges to its indicated outer root; in low/low and high/high every PF path does
    scope: exact boundary points and behavior inside the two narrow guard intervals are not claimed
    physical ceilings C0=[0.0206710553 +/- 2.01e-11], C2=[0.1161556274 +/- 9.81e-12], C3=[0.16034784603 +/- 9.32e-12], C4=[0.2023304537 +/- 3.60e-11]
    constructive formation shares: b3=[0.7872193092 +/- 8.76e-11], b4=[0.9335263117 +/- 9.09e-11]
    conservative sufficient envelope cutoffs for guard targets: tau3_cut=[0.6476971589 +/- 8.64e-11], tau4_cut=[0.801097738 +/- 5.50e-10]
    certified policies: tau3=[0.648000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.96e-91] gives B>=[0.78766008359059250452486913264425230977163548624959027673590561280261768917867512815294464 +/- 2.08e-90], J3>=[0.1300628655 +/- 5.73e-11]; tau4=[0.802000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.49e-91] gives B>=[0.93401152645858564828312120740479559786452013800989215015206802115990616450424327117505070 +/- 2.12e-90], J4>=[0.1900900043 +/- 2.20e-11]
    constructive direct formation support certifies T_possible=3, T_robust=4

LOCAL CERTIFICATE: PASS
GLOBAL HISTORY CERTIFICATE: PASS

========================================================================
NUMERICAL RESULTS  (hard-interior social-meaning baseline)
========================================================================
(1) HARD-INTERIOR Bayesian social-meaning baseline
    exact positive-tolerance rule on its smooth interior branch
    kappa_f=1.2*chi_f, kappa_a=1.0*chi_a, qbar_f=0.16, qbar_a=0.207
    action regularity kbar_a=0.2170
    J=0.0207 A=0.0121 Psi'=0.4296 stable
    J=0.1668 A=0.1528 Psi'=1.4993 unstable
    J=0.7444 A=0.7399 Psi'=0.3787 stable

(2) high-precision fold verification in novelty p
    lower: J=0.411405, p=0.067104, F=-3.87e-13, F_J=+2.78e-12, F_JJ=-2.2381, F_p=+3.2380
    upper: J=0.057587, p=0.142866, F=-1.28e-13, F_J=-6.94e-13, F_JJ=+12.7261, F_p=+0.4389
    coexistence p-window (0.067, 0.143)

(3) high-precision fold verification in formation sensitivity at p=P_BENCH
    entry: J=0.068784, kappa_f/chi_f=1.082269, F=-8.88e-16, F_J=+1.39e-12, F_JJ=+9.2247, F_kappa=-0.1859
    exit: J=0.550367, kappa_f/chi_f=1.749425, F=+9.74e-13, F_J=+5.55e-12, F_JJ=-2.8634, F_kappa=-0.1753

(4) worked-example numbers at p=P_BENCH
    low : J=0.0207 w=0.587 A=0.0121 S^R=0.0085 N=0.0001 Y_F=1.068 Y_N^C=-0.164 Y=0.944 qf=0.924 qa=0.965
    high: J=0.7444 w=0.994 A=0.7399 S^R=0.0023 N=0.0022 Y_F=1.018 Y_N^C=+0.178 Y=0.934 qf=0.251 qa=0.308
    J_i=0.1668; p-hat_lh=0.1274; output crossing=0.1270; planner (J*,A*)=(0.8994,0.8988)
    wedges low=0.6956 high=0.1290

(5) rank separation: rank-2 response of (J,A) to (theta_f,theta_a)
    low : J_thf=-0.1260 a_tha|J=-0.0307 det=+3.863e-03  J_thf*a_tha=+3.863e-03  rank=2
    high: J_thf=-0.1302 a_tha|J=-0.0033 det=+4.297e-04  J_thf*a_tha=+4.297e-04  rank=2
    (single-index observable comparison class: rank at most 1)

(6) central welfare theorem: competence built by practice sigma(A)
    sigbar=0.5727; learning sigma(A)=0.3+0.65*A/(A+0.15)
    low : A=0.0121 sigma(A)=0.3486 Delta(sigma)=-0.2465  below sigbar (confident error)
    high: A=0.7399 sigma(A)=0.8404 Delta(sigma)=+0.2945  above sigbar (useful)
    (i) learning externality A*sigma'(A)*Delta' at high culture = +0.1002 (~34% of direct output value Delta=0.294)
    (ii) capacity gap A_h*Delta(sig_h)-A_l*Delta(sig_l) = +0.2209 (gross learning-adjusted novelty gain at high culture A_h*Delta(sig_h)=+0.2179 > 0 > -0.0030 low)
         net Y_N^L=A_h*Delta(sig_h)-D=+0.0479
    (iii) positional enactment wedge W_a (NOT corrective if >0):
        low  rho=0.0: Delta=-0.246 psi*s_a=1.757 W_a=+1.511 not corrective
        low  rho=0.1: Delta=-0.246 psi*s_a=1.757 W_a=+1.536 not corrective
        high rho=0.0: Delta=+0.294 psi*s_a=0.235 W_a=+0.530 not corrective
        high rho=0.1: Delta=+0.294 psi*s_a=0.235 W_a=+0.500 not corrective
    (iv) stationary welfare: low=0.959462, high=1.184819

========================================================================
PRIMITIVE THRESHOLD AND ROBUSTNESS EVIDENCE
========================================================================
BASELINE: cross=3 stable=2 depth=0.724 S^R=0.0085 Rform_max=2.20 supPsi'=1.61

K-THRESHOLD EVIDENCE: JL=0.068784 K_L=1.461063 (K_L/chi_f=1.082269); JM=0.550367 K_M=2.361723 (K_M/chi_f=1.749425); current kappa_f=1.620000 (kappa_f/chi_f=1.200000); inside=True
K-SHAPE DENSE-GRID CHECK: stationary=0.068784, 0.550367; monotone (-,+,-) on checked intervals=True; dK ranges=[(-49.87767883466442, -0.006709954536443518), (0.002204738147604246, 2.56232347193297), (-122.41474166021503, -0.002206382032632348)]

-- formation pressure (hard-interior sensitivity) (kf_mult) --
   kf_mult=0.8    : unique (cross=1, stable=1)  Rform_max=1.47  supPsi'=1.78  depth=0.000  S^R=0.0000
   kf_mult=1.008  : unique (cross=1, stable=1)  Rform_max=1.85  supPsi'=1.68  depth=0.000  S^R=0.0000
   kf_mult=1.2    : TRAP (cross=3, stable=2)  Rform_max=2.20  supPsi'=1.61  depth=0.724  S^R=0.0085
   kf_mult=1.5    : TRAP (cross=3, stable=2)  Rform_max=2.75  supPsi'=1.53  depth=0.688  S^R=0.0022
   kf_mult=2.0    : unique (cross=1, stable=1)  Rform_max=3.67  supPsi'=1.45  depth=0.000  S^R=0.0000
   kf_mult=2.395  : unique (cross=1, stable=1)  Rform_max=4.39  supPsi'=1.42  depth=0.000  S^R=0.0000
   kf_mult=2.5    : unique (cross=1, stable=1)  Rform_max=4.58  supPsi'=1.42  depth=0.000  S^R=0.0000
-- standing stake (chi_f) --
   chi_f=0.4    : unique (cross=1, stable=1)  Rform_max=0.65  supPsi'=1.72  depth=0.000  S^R=0.0000
   chi_f=0.6    : unique (cross=1, stable=1)  Rform_max=0.98  supPsi'=1.85  depth=0.000  S^R=0.0000
   chi_f=0.83   : unique (cross=1, stable=1)  Rform_max=1.35  supPsi'=1.81  depth=0.000  S^R=0.0000
   chi_f=1.0    : unique (cross=1, stable=1)  Rform_max=1.63  supPsi'=1.74  depth=0.000  S^R=0.0000
   chi_f=1.3    : TRAP (cross=3, stable=2)  Rform_max=2.12  supPsi'=1.63  depth=0.722  S^R=0.0107
-- background opposition rate (lower nu_f = sharper inference) (nu_f) --
   nu_f=0.05   : unique (cross=1, stable=1)  Rform_max=6.55  supPsi'=4.84  depth=0.000  S^R=0.0000
   nu_f=0.1034 : unique (cross=1, stable=1)  Rform_max=4.36  supPsi'=2.93  depth=0.000  S^R=0.0000
   nu_f=0.2    : TRAP (cross=3, stable=2)  Rform_max=2.65  supPsi'=1.88  depth=0.774  S^R=0.0101
   nu_f=0.35   : unique (cross=1, stable=1)  Rform_max=1.64  supPsi'=1.26  depth=0.000  S^R=0.0000
   nu_f=0.6    : unique (cross=1, stable=1)  Rform_max=1.00  supPsi'=0.84  depth=0.000  S^R=0.0000
-- formation-cost concentration (lower s_k = more peaked h) (s_k) --
   s_k=0.05   : TRAP (cross=3, stable=2)  Rform_max=2.20  supPsi'=2.89  depth=0.964  S^R=0.0000
   s_k=0.0991 : TRAP (cross=3, stable=2)  Rform_max=2.20  supPsi'=1.74  depth=0.786  S^R=0.0037
   s_k=0.15   : unique (cross=1, stable=1)  Rform_max=2.20  supPsi'=1.44  depth=0.000  S^R=0.0000
   s_k=0.25   : unique (cross=1, stable=1)  Rform_max=2.20  supPsi'=1.27  depth=0.000  S^R=0.0000
-- novelty (p) --
   p=0.3    : unique (cross=1, stable=1)  Rform_max=1.71  supPsi'=4.30  depth=0.000  S^R=0.0000
   p=0.4098 : unique (cross=1, stable=1)  Rform_max=1.44  supPsi'=5.48  depth=0.000  S^R=0.0000
   p=0.5    : unique (cross=1, stable=1)  Rform_max=1.22  supPsi'=5.87  depth=0.000  S^R=0.0000
   p=0.5504 : unique (cross=1, stable=1)  Rform_max=1.10  supPsi'=5.81  depth=0.000  S^R=0.0000
   p=0.7    : unique (cross=1, stable=1)  Rform_max=0.73  supPsi'=4.60  depth=0.000  S^R=0.0000
-- enactment benefit and the welfare gap (bN; re-solved equilibria) --
   bN=1.81 : roots=3  W_low=0.9595 W_high=1.1848 gap=0.2254
   bN=1.4  : roots=3  W_low=0.9556 W_high=1.1323 gap=0.1767
   bN=1.32 : roots=3  W_low=0.9553 W_high=1.1100 gap=0.1547
   bN=1.3  : roots=1
   bN=1.2  : roots=1
   bN=1.0  : roots=1
   benchmark welfare-gap decomposition: familiar=-0.0449 psychic=+0.1317 adaptive=+0.0221 costs=+0.1165 total=+0.2254
-- smooth tolerance/cap variants --
   zero-threshold smooth rule: unique qbar=0.00 eps=0.02 cap=none; J=0.0052 A=0.0011 slope=0.11 S
   benchmark-tolerance softplus approximation: TRAP qbar=0.16 eps=0.02 cap=none; J=0.0188 A=0.0092 slope=0.38 S, J=0.1966 A=0.1787 slope=1.50 U, J=0.7124 A=0.7060 slope=0.43 S
   benchmark tolerance + high smooth cap: unique qbar=0.16 eps=0.02 cap=2.0; J=0.7199 A=0.7135 slope=0.40 S
   benchmark tolerance + tight smooth cap: unique qbar=0.16 eps=0.02 cap=1.5; J=0.7221 A=0.7157 slope=0.39 S

========================================================================
ENDOGENOUS-COMPETENCE PLANNER AND RESPONSIVE-OPPOSITION THRESHOLD
========================================================================
min d2/dA2 [A*Delta(sigma(A))] on (0,1): 0.02114312956719947
endogenous-competence planner: J** = 0.893783, A** = 0.893042, cutoff c(A**) = 2.210213
planner fixed point matches certified references to 1e-6: OK
sign changes of planner marginal condition on (0, J**): 1
competent benchmark:           J*  = 0.899404, A*  = 0.898804
ordering check: J_l=0.0207 < J_h=0.7444 < J** < J* : True

responsive opposition, nu_m(s) = nubar_m * exp(-s/eta), both margins
root count at eta = 1e6 (fixed-pool limit): 3
root count at eta = 0.05: 1
d_nu_dagger (decay scale; 3 roots above, 1 below) = 3.4524
eta = 3.6250: roots = ['0.0374', '0.0598', '0.7619']
eta = 2.0000: roots = ['0.7720']
eta = 5.0000: roots = ['0.0279', '0.0910', '0.7578']

no-pressure equilibrium: J0 = 0.856011, A0 = 0.853537
gap decomposition vs competent planner J* = 0.8994:
  baseline uninternalized-value gap J*-J0 = 0.0434
  pressure-caused gap, questioning culture J0-J_h = 0.1116
  pressure-caused gap, trap J0-J_l = 0.8353

========================================================================
FORWARD-LOOKING DIAGNOSTICS  (cross-checks; certified brackets are above)
========================================================================
FORWARD-LOOKING CULTURAL DYNAMICS
=================================
CERTIFICATION STATUS: sharp point estimates below are diagnostics only;
the separate Arb certificate proves global cutoff brackets and convergence regions.

beta=0.950000, delta=0.050000, lambda=0.902500000
Rhat range=[-0.577248382506, 0.089654928314]

(1) Static steady states and analytic reduced slopes
    low   : J=0.020671055288, A=0.012134170664, R=-0.523685313438, Psi'=0.429554529748
    middle: J=0.166844013597, A=0.152831055678, R=-0.264938579126, Psi'=1.499304501171
    high  : J=0.744372378931, A=0.739898721531, R=0.042914258441, Psi'=0.378747532029

(2) Local perfect-foresight eigenvalues
    low   : r1=0.965749008, r2=1.089963924
    middle: r1=1.024967252-0.045538011i, r2=1.024967252+0.045538011i
    high  : r1=0.963655189, r2=1.092332186
    middle modulus: 1.025978352085 (focus)
    flip threshold m_flip:    761.000000000000
    lambda node--focus roots: 0.825793182337, 0.986339814420
    beta node--focus roots:   0.869255981408, 1.038252436231

(3) Backward stable-manifold diagnostics -- NOT CERTIFIED
    high  : projection endpoint=0.122126822398, seed spread=1.095e-05, max terminal distance=1.989e-09, max inverse residual=1.110e-16, failures=0
    low   : projection endpoint=0.180558842543, seed spread=4.175e-06, max terminal distance=1.994e-09, max inverse residual=1.110e-16, failures=0
    diagnostic expectation band: (0.122126822398, 0.180558842543)

(4) Truncated monotone extremal-path diagnostics
    horizon=700, evaluation date=250, value-tail bound at t=0: 3.913e-32, at evaluation date: 5.380e-21
    below  J0=0.107518817: lower->low (J_250=0.020691390, iters=627, residual=1.95e-11); upper->low (J_250=0.020691390, iters=3335, residual=1.96e-11)
    inside J0=0.151342832: lower->low (J_250=0.020715367, iters=699, residual=1.99e-11); upper->high (J_250=0.744235124, iters=949, residual=1.97e-11)
    above  J0=0.195166848: lower->high (J_250=0.744272961, iters=1741, residual=1.99e-11); upper->high (J_250=0.744272961, iters=652, residual=1.98e-11)

(5) Duration diagnostics from the manifold endpoints
    physical ceilings: T=0: 0.020671, T=1: 0.069638, T=2: 0.116156, T=3: 0.160348, T=4: 0.202330
    T_possible=3
    T_robust=4

Arb/python-flint is installed. Rigorous global brackets are constructed by certify_forward_dynamics_F3.py, not by this script.

CONSISTENCY CHECKS: PASS
Interpretation: local algebra and sharp point estimates reproduce; the rigorous global brackets are established separately by certify_forward_dynamics.py.

========================================================================
PATIENCE COMPARISON  (numerical, explicitly not certified)
========================================================================
========================================================================
PATIENCE COMPARISON (numerical, not an Arb certificate)
benchmark: p=0.1, delta=0.05, J_low=0.0206711
========================================================================
  beta=0.92:  J_-^RE in [0.1543,0.1545]   J_+^RE in [0.1694,0.1696]   band width 0.0148   (T_possible,T_robust)=(3,4)
  beta=0.95:  J_-^RE in [0.1219,0.1221]   J_+^RE in [0.1805,0.1807]   band width 0.0584   (T_possible,T_robust)=(3,4)

Reading: raising beta lowers the possible-escape boundary and raises the
history-dominance boundary, widening the band in which expectations select.
The duration pair is unchanged because both boundaries move within the same
steps of the physical stock ceiling.

========================================================================
FIGURES  (cultures, accuracy, endogenous, region, robustness, dynamic regions)
========================================================================
equilibria J: [0.0207, 0.1668, 0.7444]  A: [np.float64(0.0121), np.float64(0.1528), np.float64(0.7399)]
stronger-pressure crossings: [0.0001]
dynamic physical ceilings T=0..4: ['0.020671', '0.069638', '0.116156', '0.160348', '0.202330']
figures written: cultures, accuracy, endogenous, region, robustness, dynamic_regions (pdf+png)
fixed-pool crossings=3; responsive crossings=1

========================================================================
JOINT ROBUSTNESS REGION  (dispersion x responsiveness; numerical, not certified)
========================================================================
row  1/40  1/d_nu=0.000  coexistence up to sk=0.13
row  2/40  1/d_nu=0.020  coexistence up to sk=0.1275
row  3/40  1/d_nu=0.035  coexistence up to sk=0.1275
row  4/40  1/d_nu=0.051  coexistence up to sk=0.125
row  5/40  1/d_nu=0.066  coexistence up to sk=0.125
row  6/40  1/d_nu=0.081  coexistence up to sk=0.125
row  7/40  1/d_nu=0.096  coexistence up to sk=0.1225
row  8/40  1/d_nu=0.112  coexistence up to sk=0.1225
row  9/40  1/d_nu=0.127  coexistence up to sk=0.1225
row 10/40  1/d_nu=0.142  coexistence up to sk=0.12
row 11/40  1/d_nu=0.157  coexistence up to sk=0.12
row 12/40  1/d_nu=0.173  coexistence up to sk=0.12
row 13/40  1/d_nu=0.188  coexistence up to sk=0.1175
row 14/40  1/d_nu=0.203  coexistence up to sk=0.1175
row 15/40  1/d_nu=0.218  coexistence up to sk=0.1175
row 16/40  1/d_nu=0.234  coexistence up to sk=0.1175
row 17/40  1/d_nu=0.249  coexistence up to sk=0.11499999999999999
row 18/40  1/d_nu=0.264  coexistence up to sk=0.11499999999999999
row 19/40  1/d_nu=0.279  coexistence up to sk=0.11499999999999999
row 20/40  1/d_nu=0.295  coexistence up to sk=0.11249999999999999
row 21/40  1/d_nu=0.310  coexistence up to sk=0.11249999999999999
row 22/40  1/d_nu=0.325  coexistence up to sk=0.11249999999999999
row 23/40  1/d_nu=0.341  coexistence up to sk=0.11249999999999999
row 24/40  1/d_nu=0.356  coexistence up to sk=0.11
row 25/40  1/d_nu=0.371  coexistence up to sk=0.11
row 26/40  1/d_nu=0.386  coexistence up to sk=0.11
row 27/40  1/d_nu=0.402  coexistence up to sk=0.11
row 28/40  1/d_nu=0.417  coexistence up to sk=0.1075
row 29/40  1/d_nu=0.432  coexistence up to sk=0.1075
row 30/40  1/d_nu=0.447  coexistence up to sk=0.1075
row 31/40  1/d_nu=0.463  coexistence up to sk=0.1075
row 32/40  1/d_nu=0.478  coexistence up to sk=0.105
row 33/40  1/d_nu=0.493  coexistence up to sk=0.105
row 34/40  1/d_nu=0.508  coexistence up to sk=0.105
row 35/40  1/d_nu=0.524  coexistence up to sk=0.105
row 36/40  1/d_nu=0.539  coexistence up to sk=0.10250000000000001
row 37/40  1/d_nu=0.554  coexistence up to sk=0.10250000000000001
row 38/40  1/d_nu=0.569  coexistence up to sk=0.10250000000000001
row 39/40  1/d_nu=0.585  coexistence up to sk=0.10250000000000001
row 40/40  1/d_nu=0.600  coexistence up to sk=0.10250000000000001

ANCHORS: at 1/d_nu=0 coexistence survives up to varsigma_k ~ 0.1300; at varsigma_k=0.115 it survives up to 1/d_nu ~ 0.2795 (d_nu ~ 3.578)
wrote figures/fig_jointrobust.{pdf,png}

========================================================================
ROBUSTNESS EXTENSIONS  (competence-aware audience, invisible maintenance, b_N x kappa_f region; numerical, not certified)
========================================================================
========================================================================
(1) COMPETENCE-AWARE AUDIENCE  Lambda_a(sigma(A); eps)
========================================================================
    sigma_ref = sigma(A_high) = 0.8404; pi_a/c_a = 1.8398, Lambda_a^0/c_a = 0.4802
    eps=0.00: s_a decreasing on (0,1]: True;  regularity C_a = 0.217 < 1;  roots = 3
           eps=0 reproduces the certified roots to 5e-7.
    eps=0.25: s_a decreasing on (0,1]: True;  regularity C_a = 0.218 < 1;  roots = 3
    eps=0.50: s_a decreasing on (0,1]: True;  regularity C_a = 0.220 < 1;  roots = 3
    eps=0.75: s_a decreasing on (0,1]: True;  regularity C_a = 0.221 < 1;  roots = 3
    eps=1.00: s_a decreasing on (0,1]: True;  regularity C_a = 0.223 < 1;  roots = 3
           full-strength equilibria (J, A, sigma(A), s_a^eps(A)):
             J=0.0205  A=0.0118  sigma=0.3475  s_a=1.7692  Psi'=0.4198  stable
             J=0.1768  A=0.1615  sigma=0.6370  s_a=1.1156  Psi'=1.5070  unstable
             J=0.7444  A=0.7399  sigma=0.8404  s_a=0.2353  Psi'=0.3869  stable
           baseline sanction at trap  s_a^0(A_low) = 1.7575  ->  competence-aware 1.7674  (higher: trap deepens)
           baseline sanction at high  s_a^0(A_high) = 0.2353  ->  competence-aware 0.2353  (anchored: essentially unchanged)

========================================================================
(2) PHI = 0: THE ENACTMENT CHANNEL ALONE
========================================================================
    roots at phi=0: 1
      J=0.8358  A=0.8316  Psi'=0.0675  stable
    (the certified three-culture configuration is carried by the formation-stigma channel: with phi=0 the benchmark is unique)

========================================================================
(3) INVISIBLE MAINTENANCE: MENU THRESHOLDS AND THE EXPOSURE-CAP FOLD
========================================================================
    uniform dominance bound  phi*kappa_f*(1-qbar_f) = 0.5988  (8.7 x gamma)
    local trap exposure      phi*s_f(J_low)          = 0.5443  (7.9 x gamma)
    exposure-cap fold        cbar_dagger             = 0.3139  (4.5 x gamma)
    (three roots survive every cap cbar > cbar_dagger; the uniform bound 0.5988 is the premium above which no maintainer ever prefers the invisible mode)

========================================================================
(4) COEXISTENCE REGION IN (b_N, kappa_f/chi_f)
========================================================================
    pressure window at b_N=1.81: kappa_f/chi_f in (1.0823, 1.7494)   [certified: (1.0823, 1.7494)]
    pressure window at b_N=1.20: kappa_f/chi_f in (0.9102, 1.0866)  width 0.1764
    pressure window at b_N=1.35: kappa_f/chi_f in (0.9539, 1.2362)  width 0.2824
    pressure window at b_N=1.50: kappa_f/chi_f in (0.9949, 1.3924)  width 0.3975
    pressure window at b_N=2.00: kappa_f/chi_f in (1.1362, 1.9948)  width 0.8587
    pressure window at b_N=2.40: kappa_f/chi_f in (1.2483, 2.2000)  width 0.9517  (upper end censored at the grid top)
    at kappa_f/chi_f=1.2: coexistence for b_N > 1.3140 up to the top of the tested range b_N=2.40
    (the b_N constraint at fixed pressure is one-sided, and the mechanism itself is not: every tested stake down to b_N=1.20 supports a nonempty pressure window, whose width grows with b_N)
    wrote figures/fig_bn_kappa.{pdf,png}

EXTENSIONS OK: competence-aware audience preserves regularity and the three-culture configuration at every tested strength; phi=0 is unique; menu thresholds computed; (b_N, kappa_f) region mapped.

========================================================================
REPLICATION COMPLETE: all certificates passed, the committed macros match the generator, and no superseded-benchmark value appeared in any output.
========================================================================


==> anc/replication/make_figures_F3.py <==
"""Regenerate manuscript and diagnostic figures for paperF3.tex.

Canonical baseline:
  s_m(X) = kappa_m * max{q_m(X) - qbar_m, 0}, qbar_m = 0.02.
The posterior stays strictly above qbar_m on the relevant domain, so this exact
hard-interior PBE object is smooth there. Softplus is used only in explicitly
labeled robustness variants.

Outputs figures/fig_cultures, fig_accuracy, fig_endogenous, fig_region,
fig_robustness, and fig_dynamic_regions (both .pdf and 300-dpi .png). The
manuscript uses cultures, region, robustness, and dynamic_regions; the other
two are diagnostic/extension figures.
Run: python3 make_figures.py
"""
import pathlib

import numpy as np
from scipy.optimize import brentq
import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt

HERE = pathlib.Path(__file__).resolve().parent
FIG_DIR = HERE / "figures"
FIG_DIR.mkdir(parents=True, exist_ok=True)

plt.rcParams.update(
    {
        "font.family": "serif",
        "font.size": 11,
        "axes.linewidth": 0.8,
        "figure.dpi": 140,
        "savefig.dpi": 300,
        "savefig.bbox": "tight",
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
    }
)


def save_figure(fig, stem):
    fig.savefig(FIG_DIR / f"{stem}.pdf")
    fig.savefig(FIG_DIR / f"{stem}.png", dpi=300)

# ---------- hard-interior positive-tolerance calibration ----------
mu_k, s_k = -0.08, 0.115
mu_l, s_l = -0.06, 0.32
nu_f, nu_a = 0.25, 0.33
chi_f, chi_a = 1.35, 2.32
phi, psi = 0.44, 1.0
bN, gamma = 1.81, 0.069
VF, VN, D = 1.0, 0.30, 0.17
mult_f = 1.2
kf = mult_f * chi_f
p = 0.10
qbar_f, qbar_a = 0.16, 0.207
eps_soft = 0.02

H = lambda x: 1 / (1 + np.exp(-(x - mu_k) / s_k))
G = lambda x: 1 / (1 + np.exp(-(x - mu_l) / s_l))
Om = lambda z: s_l * np.logaddexp(0.0, (z - mu_l) / s_l)
qf = lambda J: nu_f / (nu_f + J)
qa = lambda A: nu_a / (nu_a + A)
soft_positive = lambda x, eps=eps_soft: eps * np.logaddexp(0.0, x / eps)
# baseline: hard interior rule (exact PBE object; smooth on [0,1] since q > qbar there)
hard_positive = lambda x: np.maximum(x, 0.0)
sf = lambda J, mf=mult_f: mf * chi_f * hard_positive(qf(J) - qbar_f)
sa = lambda A: chi_a * hard_positive(qa(A) - qbar_a)


def solA(J, tau_a=0.0):
    if J <= 1e-15:
        return 0.0
    A = J * G(bN + tau_a)
    for _ in range(500):
        next_A = J * G(bN - psi * sa(A) + tau_a)
        if abs(next_A - A) < 1e-14:
            return next_A
        A = next_A
    raise RuntimeError(
        f"enactment fixed point failed to converge after 500 iterations "
        f"(J={J:.12g}, tau_a={tau_a:.12g})"
    )


def Psi(J, mf=mult_f, tau_f=0.0, tau_a=0.0):
    A = solA(J, tau_a)
    return H(p * Om(bN - psi * sa(A) + tau_a) - (1 - p) * (gamma + phi * sf(J, mf)) + tau_f)


def roots(f, n=12000):
    Js = np.linspace(1e-7, 1 - 1e-7, n)
    vals = np.array([f(J) - J for J in Js])
    out = []
    for i in range(len(Js) - 1):
        if vals[i] * vals[i + 1] < 0:
            r = brentq(lambda J: f(J) - J, Js[i], Js[i + 1], xtol=1e-12)
            slope = (f(r + 1e-6) - f(r - 1e-6)) / (2e-6)
            out.append((r, slope < 1.0))
    return out


EQ = roots(lambda J: Psi(J))
if len(EQ) != 3 or [stable for _, stable in EQ] != [True, False, True]:
    raise AssertionError(f"baseline root pattern drifted: {EQ}")
Jl, Ji, Jh = [r for r, _ in EQ]
Al, Ai, Ah = solA(Jl), solA(Ji), solA(Jh)
print("equilibria J:", [round(r, 4) for r, _ in EQ], " A:", [round(solA(r), 4) for r, _ in EQ])

# ======================= fig_cultures =======================
strong_mf = 2.6
hp = roots(lambda J: Psi(J, mf=strong_mf))
print("stronger-pressure crossings:", [round(r, 4) for r, _ in hp])
Jg = np.linspace(1e-4, 0.985, 600)
fig, ax = plt.subplots(figsize=(5.2, 4.3))
ax.axvspan(0, Ji, color="#1f4e79", alpha=0.06)
ax.axvspan(Ji, 1, color="#5aae61", alpha=0.06)
ax.plot(Jg, [Psi(J, mf=mult_f) for J in Jg], color="#1f4e79", lw=2, label=fr"baseline ($\kappa_f={mult_f:.1f}\chi_f$)")
ax.plot(
    Jg,
    [Psi(J, mf=strong_mf) for J in Jg],
    color="#a6611a",
    lw=1.8,
    ls="--",
    label=fr"stronger pressure ($\kappa_f={strong_mf:.1f}\chi_f$)",
)
ax.plot([0, 1], [0, 1], color="gray", lw=0.9, ls=":")
for J, stable in EQ:
    ax.plot(J, J, "o", ms=8, mfc=("#1f4e79" if stable else "white"), mec="#1f4e79", mew=1.6, zorder=5)
ax.text(Ji / 2, 0.92, "low\nbasin", ha="center", fontsize=8, color="#1f4e79")
ax.text((Ji + 1) / 2, 0.92, "high basin", ha="center", fontsize=8, color="#3a7d44")
ax.set_xlim(0, 1)
ax.set_ylim(0, 1)
ax.set_xlabel("formed judgment $J$")
ax.set_ylabel(r"formation best response $\Psi(J)$")
ax.legend(frameon=False, fontsize=8.5, loc="lower right")
save_figure(fig, "fig_cultures")
plt.close(fig)

# ======================= fig_accuracy =======================
L = 0.80
sigma_bar = (L - D) / (VN + L)
Delta = lambda sigma: sigma * (VN + L) - (L - D)
sa_Ah = sa(Ah)
sig = np.linspace(0, 1, 300)
fig, ax = plt.subplots(figsize=(5.4, 4.0))
ax.plot(sig, [Delta(s) for s in sig], color="black", lw=2.4, label=r"net social value $\Delta(\sigma)$")
cols = {0.0: "#1f4e79", 0.5: "#a6611a", 1.0: "#5aae61"}
for rho in (0.0, 0.5, 1.0):
    ax.plot(
        sig,
        [(1 - rho) * Delta(s) + psi * sa_Ah for s in sig],
        lw=1.4,
        color=cols[rho],
        label=fr"enactment wedge $W_a$, $\rho={rho}$",
    )
ax.axhline(0, color="gray", lw=0.8)
ax.axvline(sigma_bar, ls=":", color="gray", lw=1)
ax.text(sigma_bar + 0.01, -0.55, r"$\bar\sigma=0.573$", fontsize=9, color="gray")
ax.set_xlabel(r"competence $\sigma$")
ax.set_ylabel("value")
ax.set_xlim(0, 1)
ax.legend(frameon=False, fontsize=8.5, loc="upper left")
save_figure(fig, "fig_accuracy")
plt.close(fig)

# ======================= fig_endogenous =======================
eta = 0.20
sf_Jh = sf(Jh)
sa_Ah = sa(Ah)
nubar_f = nu_f * np.exp(sf_Jh / eta)
nubar_a = nu_a * np.exp(sa_Ah / eta)


def sf_star(J):
    def fixed_point(s):
        nu = nubar_f * np.exp(-s / eta)
        return s - kf * soft_positive(nu / (nu + J) - qbar_f)

    return brentq(fixed_point, 0.0, kf * soft_positive(1.0 - qbar_f) + 1e-6)


def sa_star(A):
    def fixed_point(s):
        nu = nubar_a * np.exp(-s / eta)
        return s - chi_a * soft_positive(nu / (nu + A) - qbar_a)

    return brentq(fixed_point, 0.0, chi_a * soft_positive(1.0 - qbar_a) + 1e-6)


def solA_resp(J):
    if J <= 1e-15:
        return 0.0
    A = J * G(bN)
    for _ in range(500):
        next_A = J * G(bN - psi * sa_star(A))
        if abs(next_A - A) < 1e-13:
            return next_A
        A = next_A
    raise RuntimeError(
        f"responsive-pool enactment fixed point failed to converge after 500 iterations (J={J:.12g})"
    )


def Psi_resp(J):
    A = solA_resp(J)
    return H(p * Om(bN - psi * sa_star(A)) - (1 - p) * (gamma + phi * sf_star(J)))


Jg = np.linspace(2e-3, 0.985, 600)
fig, ax = plt.subplots(figsize=(5.2, 4.2))
ax.plot(Jg, [Psi(J) for J in Jg], color="#1f4e79", lw=2, label=r"fixed pool $\Psi(J)$")
ax.plot(Jg, [Psi_resp(J) for J in Jg], color="#d6604d", lw=2, label=r"responsive pool ($\eta=0.20$)")
ax.plot([0, 1], [0, 1], color="gray", lw=0.9, ls="--")
for J, stable in EQ:
    ax.plot(J, J, "o", ms=7, mfc=("#1f4e79" if stable else "white"), mec="#1f4e79", mew=1.5, zorder=5)
ax.set_xlim(0, 1)
ax.set_ylim(0, 1)
ax.set_xlabel("formed judgment $J$")
ax.set_ylabel(r"best response $\Psi(J)$")
ax.legend(frameon=False, fontsize=9, loc="upper left")
save_figure(fig, "fig_endogenous")
plt.close(fig)

crossings = sum(
    1
    for i in range(len(Jg) - 1)
    if (Psi_resp(Jg[i]) - Jg[i]) * (Psi_resp(Jg[i + 1]) - Jg[i + 1]) < 0
)

# ======================= fig_robustness =======================
def trap_depth_from_roots(root_list):
    stable = [J for J, stable in root_list if stable]
    if len(stable) >= 2:
        return max(stable) - min(stable)
    return 0.0


def depth_for_params(mf=mult_f, nu_f_val=nu_f, s_k_val=s_k, qbar=qbar_f, cap=None, n=9000):
    Hloc = lambda x: 1 / (1 + np.exp(-(x - mu_k) / s_k_val))
    qfloc = lambda J: nu_f_val / (nu_f_val + J)

    def sf_loc(J):
        raw = mf * chi_f * hard_positive(qfloc(J) - qbar)
        if cap is None:
            return raw
        return cap * (1.0 - np.exp(-raw / cap))

    def solA_loc(J):
        if J <= 1e-15:
            return 0.0
        A = J * G(bN)
        for _ in range(500):
            next_A = J * G(bN - psi * sa(A))
            if abs(next_A - A) < 1e-14:
                return next_A
            A = next_A
        raise RuntimeError(
            f"local enactment fixed point failed to converge after 500 iterations (J={J:.12g})"
        )

    def Psi_loc(J):
        A = solA_loc(J)
        return Hloc(p * Om(bN - psi * sa(A)) - (1 - p) * (gamma + phi * sf_loc(J)))

    return trap_depth_from_roots(roots(Psi_loc, n=n))


# ======================= fig_region =======================
def depth_surface(x_grid, y_grid, y_name):
    surface = np.zeros((len(y_grid), len(x_grid)))
    for i, y in enumerate(y_grid):
        for j, mf in enumerate(x_grid):
            if y_name == "nu_f":
                surface[i, j] = depth_for_params(mf=mf, nu_f_val=y, n=2600)
            elif y_name == "s_k":
                surface[i, j] = depth_for_params(mf=mf, s_k_val=y, n=2600)
            else:
                raise ValueError(y_name)
    return surface


region_k = np.linspace(0.75, 2.55, 48)
region_nu = np.linspace(0.045, 0.55, 48)
region_sk = np.linspace(0.045, 0.24, 48)
depth_k_nu = depth_surface(region_k, region_nu, "nu_f")
depth_k_sk = depth_surface(region_k, region_sk, "s_k")

fig, axs = plt.subplots(1, 2, figsize=(8.3, 3.65), constrained_layout=True)
for ax, surface, y_grid, ylabel in [
    (axs[0], depth_k_nu, region_nu, r"background opposition $\nu_f$"),
    (axs[1], depth_k_sk, region_sk, r"formation-cost scale $\varsigma_k$"),
]:
    im = ax.imshow(
        surface,
        origin="lower",
        aspect="auto",
        extent=[region_k[0], region_k[-1], y_grid[0], y_grid[-1]],
        cmap="viridis",
        vmin=0,
        vmax=max(0.8, float(surface.max())),
    )
    ax.contour(
        region_k,
        y_grid,
        surface,
        levels=[1e-4],
        colors="white",
        linewidths=1.0,
    )
    ax.plot(mult_f, nu_f if "opposition" in ylabel else s_k, marker="*", ms=12, color="#d73027", mec="white", mew=0.8)
    ax.set_xlabel(r"formation sensitivity $\kappa_f/\chi_f$")
    ax.set_ylabel(ylabel)
cbar = fig.colorbar(im, ax=axs, shrink=0.9, pad=0.02)
cbar.set_label(r"trap depth $J_h-J_\ell$")
save_figure(fig, "fig_region")
plt.close(fig)

# ======================= fig_dynamic_regions =======================
# Certified forward-looking stock regions at beta=0.95, delta=0.05.
# The exact boundaries remain inside the displayed interval enclosures.
J_MINUS = (0.12, 0.13)
J_PLUS = (0.17, 0.19)
J0_DYNAMIC = 0.02067105529
DELTA_DYNAMIC = 0.05
DYNAMIC_HORIZONS = np.arange(5)
PHYSICAL_CEILINGS = 1.0 - (1.0 - J0_DYNAMIC) * (1.0 - DELTA_DYNAMIC) ** DYNAMIC_HORIZONS

blue = "#1f4e79"
amber = "#d8a03b"
green = "#3a7d44"
gray = "#777777"

fig, axs = plt.subplots(1, 2, figsize=(8.3, 3.55), constrained_layout=True)

# Panel (a): destination classification by inherited stock.
ax = axs[0]
xmax = 0.24
ax.axvspan(0.0, J_MINUS[0], color=blue, alpha=0.16, lw=0)
ax.axvspan(J_MINUS[0], J_MINUS[1], color=gray, alpha=0.18, lw=0)
ax.axvspan(J_MINUS[1], J_PLUS[0], color=amber, alpha=0.18, lw=0)
ax.axvspan(J_PLUS[0], J_PLUS[1], color=gray, alpha=0.18, lw=0)
ax.axvspan(J_PLUS[1], xmax, color=green, alpha=0.16, lw=0)
for endpoint in (*J_MINUS, *J_PLUS):
    ax.axvline(endpoint, color="white", lw=0.8, zorder=2)
ax.annotate(
    "high escape\nimpossible",
    xy=(0.5 * J_MINUS[0], 0.55),
    ha="center",
    va="center",
    fontsize=8.2,
    color=blue,
)
ax.annotate(
    "expectations\nselect",
    xy=(0.5 * (J_MINUS[1] + J_PLUS[0]), 0.55),
    ha="center",
    va="center",
    fontsize=8.2,
    color="#8a5a00",
)
ax.annotate(
    "high escape\nhistory-dominant",
    xy=(0.5 * (J_PLUS[1] + xmax), 0.55),
    ha="center",
    va="center",
    fontsize=8.2,
    color=green,
)
ax.text(
    np.mean(J_MINUS),
    0.92,
    r"$J_-^{RE}$",
    ha="center",
    va="top",
    fontsize=9,
    color="#555555",
)
ax.text(
    np.mean(J_PLUS),
    0.92,
    r"$J_+^{RE}$",
    ha="center",
    va="top",
    fontsize=9,
    color="#555555",
)
ax.set_xlim(0.0, xmax)
ax.set_ylim(0.0, 1.0)
ax.set_yticks([])
ax.set_xlabel(r"inherited stock $J$")
ax.set_title("(a) Certified destination regions", loc="left", fontsize=10.5)
ax.spines["left"].set_visible(False)
ax.spines["right"].set_visible(False)
ax.spines["top"].set_visible(False)

# Panel (b): universal physical ceilings after T intervention dates.
ax = axs[1]
ax.axhspan(J_MINUS[0], J_MINUS[1], color=gray, alpha=0.18, lw=0)
ax.axhspan(J_PLUS[0], J_PLUS[1], color=gray, alpha=0.18, lw=0)
ax.axhline(J_MINUS[1], color=blue, lw=1.0, ls="--")
ax.axhline(J_PLUS[1], color=green, lw=1.0, ls="--")
ax.plot(DYNAMIC_HORIZONS, PHYSICAL_CEILINGS, color="#333333", lw=1.3, zorder=2)
point_colors = [blue, blue, blue, amber, green]
ax.scatter(
    DYNAMIC_HORIZONS,
    PHYSICAL_CEILINGS,
    s=42,
    c=point_colors,
    edgecolors="white",
    linewidths=0.7,
    zorder=3,
)
for horizon, ceiling in zip(DYNAMIC_HORIZONS, PHYSICAL_CEILINGS):
    ax.text(horizon, ceiling + 0.006, f"{ceiling:.3f}", ha="center", va="bottom", fontsize=7.8)
ax.annotate(
    "possibility",
    xy=(3, PHYSICAL_CEILINGS[3]),
    xytext=(1.05, 0.170),
    arrowprops=dict(arrowstyle="-", color="#8a5a00", lw=0.8),
    fontsize=8.2,
    color="#8a5a00",
)
ax.annotate(
    "history dominance",
    xy=(4, PHYSICAL_CEILINGS[4]),
    xytext=(1.75, 0.222),
    arrowprops=dict(arrowstyle="-", color=green, lw=0.8),
    fontsize=8.2,
    color=green,
)
ax.text(0.05, np.mean(J_MINUS), r"$J_-^{RE}$ enclosure", va="center", fontsize=7.7, color=blue)
ax.text(0.05, np.mean(J_PLUS), r"$J_+^{RE}$ enclosure", va="center", fontsize=7.7, color=green)
ax.set_xlim(-0.15, 3.15)
ax.set_ylim(0.0, 0.235)
ax.set_xticks(DYNAMIC_HORIZONS)
ax.set_xlabel(r"intervention dates $T$")
ax.set_ylabel(r"physical ceiling $C_T$")
ax.set_title("(b) Duration and the stock ceiling", loc="left", fontsize=10.5)
ax.spines["right"].set_visible(False)
ax.spines["top"].set_visible(False)

save_figure(fig, "fig_dynamic_regions")
plt.close(fig)


k_grid = np.linspace(0.8, 2.15, 22)
nu_grid = np.linspace(0.05, 0.60, 22)
sk_grid = np.linspace(0.045, 0.25, 22)
k_depth = [depth_for_params(mf=x) for x in k_grid]
nu_depth = [depth_for_params(nu_f_val=x) for x in nu_grid]
sk_depth = [depth_for_params(s_k_val=x) for x in sk_grid]
variant_labels = ["base", "qbar 0", "cap 2.0", "cap 1.5", "resp."]
variant_depths = [
    depth_for_params(),
    depth_for_params(qbar=0.0, cap=None),
    depth_for_params(cap=2.0),   # benchmark tolerance qbar_f, cap added
    depth_for_params(cap=1.5),   # benchmark tolerance qbar_f, tighter cap
    trap_depth_from_roots(roots(Psi_resp, n=9000)),
]

fig, axs = plt.subplots(2, 2, figsize=(8.2, 5.8))
axs = axs.ravel()
for ax, x, y, xlabel, base_x in [
    (axs[0], k_grid, k_depth, r"formation sensitivity $\kappa_f/\chi_f$", mult_f),
    (axs[1], nu_grid, nu_depth, r"background opposition $\nu_f$", nu_f),
    (axs[2], sk_grid, sk_depth, r"formation-cost scale $\varsigma_k$", s_k),
]:
    ax.plot(x, y, color="#1f4e79", lw=2)
    ax.fill_between(x, 0, y, color="#1f4e79", alpha=0.12)
    ax.axvline(base_x, color="#a6611a", lw=1.3, ls="--")
    ax.set_xlabel(xlabel)
    ax.set_ylabel(r"trap depth $J_h-J_\ell$")
    ax.set_ylim(0, 1)
    ax.grid(alpha=0.18, lw=0.5)

axs[3].bar(range(len(variant_labels)), variant_depths, color=["#1f4e79", "#5aae61", "#7b3294", "#b2182b", "#d6604d"])
axs[3].set_xticks(range(len(variant_labels)))
axs[3].set_xticklabels(variant_labels, rotation=20, ha="right")
axs[3].set_ylim(0, 1)
axs[3].set_ylabel(r"trap depth $J_h-J_\ell$")
axs[3].set_xlabel("variants")
axs[3].grid(axis="y", alpha=0.18, lw=0.5)
fig.tight_layout()
save_figure(fig, "fig_robustness")
plt.close(fig)

print(
    "dynamic physical ceilings T=0..4:",
    [f"{value:.6f}" for value in PHYSICAL_CEILINGS],
)
print("figures written: cultures, accuracy, endogenous, region, robustness, dynamic_regions (pdf+png)")
print(f"fixed-pool crossings={len(EQ)}; responsive crossings={crossings}")


==> anc/replication/make_jointrobust_F3.py <==
#!/usr/bin/env python3
"""Joint robustness region: formation-cost dispersion x opposition responsiveness.

For each pair (varsigma_k, 1/d_nu) this script counts the equilibria of the
responsive-opposition model of Online Appendix OA.6 -- the hard interior rule
with nu_m(s) = nu_m * exp(-s/d_nu) at BOTH margins, exactly the convention
behind the reported threshold d_nu_dagger -- and shades the region where the
conformity trap and the questioning culture coexist (three roots).

The expensive objects (the formation sanction s_f(J), the enactment cutoff
z(J) = b_N - psi*s_a(a(J))) depend on (J, d_nu) but NOT on the formation-cost
dispersion, so each d_nu row is computed once and the sweep over varsigma_k is
vectorised.  This is a high-precision numerical exercise, not an interval
certificate, and the manuscript labels it accordingly.

Writes figures/fig_jointrobust.{pdf,png} and prints the boundary anchors.

Run: python3 make_jointrobust_F3.py                 # figure + anchors
     python3 make_jointrobust_F3.py --gridcheck    # anchors at 1x/2x/4x J-grids
     (the manuscript's figure note reports that the anchors are unchanged
      under two- and four-fold denser root grids; --gridcheck reproduces it)
"""
import pathlib

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from scipy.optimize import brentq

from paperF3_parameters import BASE, P_BENCH

HERE = pathlib.Path(__file__).resolve().parent
FIG_DIR = HERE / "figures"
FIG_DIR.mkdir(parents=True, exist_ok=True)

p = P_BENCH
mu_k, s_k_bench = BASE["mu_k"], BASE["s_k"]
mu_l, s_l = BASE["mu_l"], BASE["s_l"]
nu_f, nu_a = BASE["nu_f"], BASE["nu_a"]
qbar_f, qbar_a = BASE["qbar_f"], BASE["qbar_a"]
kappa_f = BASE["mult_f"] * BASE["chi_f"]
kappa_a = BASE["mult_a"] * BASE["chi_a"]
phi, psi, bN, gamma = BASE["phi"], BASE["psi"], BASE["bN"], BASE["gamma"]

G = lambda x: 1.0 / (1.0 + np.exp(-(x - mu_l) / s_l))
Om = lambda z: s_l * np.logaddexp(0.0, (z - mu_l) / s_l)


def sanction_responsive(X, nubar, kappa, qbar, eta):
    """Unique s solving s = max(0, kappa*(nu(s)/(nu(s)+X) - qbar)), nu = nubar e^{-s/eta}."""
    def f(s):
        nu = nubar * np.exp(-s / eta)
        return s - max(0.0, kappa * (nu / (nu + X) - qbar))
    if f(0.0) >= 0.0:
        return 0.0
    return brentq(f, 0.0, kappa * (1.0 - qbar) + 1e-9, xtol=1e-13)


def a_of_J(J, eta):
    if J <= 0.0:
        return 0.0

    def g(A):
        sa = sanction_responsive(A, nu_a, kappa_a, qbar_a, eta)
        return A - J * G(bN - psi * sa)

    return J if g(J) <= 0.0 else brentq(g, 0.0, J, xtol=1e-13)


# Composite J-grid: dense near zero, where the trap root lives when costs are
# very concentrated, then uniform on the remainder.
J_GRID = np.concatenate([
    np.geomspace(1e-6, 0.05, 400, endpoint=False),
    np.linspace(0.05, 0.999, 900),
])


def row_ingredients(eta):
    """R(J) minus the H-layer: the objects that do not involve varsigma_k."""
    sf = np.array([sanction_responsive(J, nu_f, kappa_f, qbar_f, eta) for J in J_GRID])
    z = np.array([bN - psi * sanction_responsive(a_of_J(J, eta), nu_a, kappa_a, qbar_a, eta)
                  for J in J_GRID])
    return p * Om(z) - (1.0 - p) * (gamma + phi * sf)


def count_roots(R, s_k):
    H = 1.0 / (1.0 + np.exp(-(R - mu_k) / s_k))
    return int(np.sum(np.diff(np.sign(H - J_GRID)) != 0))


def anchor_pair():
    """The two boundary anchors quoted in the manuscript, at the current J_GRID."""
    SK = np.linspace(0.06, 0.20, 57)
    R0 = row_ingredients(1e9)
    row = np.array([count_roots(R0, sk) for sk in SK])
    sk_star = SK[row >= 3].max()
    RESP = np.concatenate([[0.0], np.linspace(0.02, 0.60, 39)])
    col = np.array([count_roots(row_ingredients(1e9 if r == 0.0 else 1.0 / r), s_k_bench)
                    for r in RESP])
    r_star = RESP[col >= 3].max()
    return sk_star, r_star


if __name__ == "__main__":
    import sys
    if "--gridcheck" in sys.argv:
        base = J_GRID
        for mult in (1, 2, 4):
            J_GRID = np.concatenate([
                np.geomspace(1e-6, 0.05, 400 * mult, endpoint=False),
                np.linspace(0.05, 0.999, 900 * mult),
            ])
            globals()["J_GRID"] = J_GRID
            sk_star, r_star = anchor_pair()
            print(f"J-grid x{mult} ({len(J_GRID)} pts): sk_star={sk_star:.4f}  "
                  f"(1/d_nu)_star={r_star:.4f}")
        raise SystemExit(0)
    SK = np.linspace(0.06, 0.20, 57)                     # cost dispersion
    RESP = np.concatenate([[0.0], np.linspace(0.02, 0.60, 39)])   # 1/d_nu
    counts = np.zeros((len(RESP), len(SK)), dtype=int)
    for i, r in enumerate(RESP):
        eta = 1e9 if r == 0.0 else 1.0 / r
        R = row_ingredients(eta)
        for j, sk in enumerate(SK):
            counts[i, j] = count_roots(R, sk)
        print(f"row {i+1:2d}/{len(RESP)}  1/d_nu={r:.3f}  "
              f"coexistence up to sk={SK[counts[i]>=3].max() if (counts[i]>=3).any() else float('nan')}")

    # boundary anchors quoted in the manuscript
    fixed_row = counts[0]
    sk_star = SK[fixed_row >= 3].max() if (fixed_row >= 3).any() else float("nan")
    bench_col = counts[:, np.argmin(np.abs(SK - s_k_bench))]
    r_star = RESP[bench_col >= 3].max() if (bench_col >= 3).any() else float("nan")
    print(f"\nANCHORS: at 1/d_nu=0 coexistence survives up to varsigma_k ~ {sk_star:.4f}; "
          f"at varsigma_k={s_k_bench} it survives up to 1/d_nu ~ {r_star:.4f} "
          f"(d_nu ~ {1/r_star:.3f})")

    fig, ax = plt.subplots(figsize=(5.6, 4.3))
    region = (counts >= 3).astype(float)
    ax.contourf(SK, RESP, region, levels=[0.5, 1.5], colors=["#1f4e79"], alpha=0.18)
    ax.contour(SK, RESP, region, levels=[0.5], colors=["#1f4e79"], linewidths=1.6)
    ax.plot([s_k_bench], [0.0], marker="o", ms=7, color="#a6611a", zorder=5,
            clip_on=False)
    ax.annotate("benchmark", xy=(s_k_bench, 0.0), xytext=(s_k_bench + 0.012, 0.045),
                fontsize=9, color="#a6611a",
                arrowprops=dict(arrowstyle="-", color="#a6611a", lw=0.8))
    ax.text(0.083, 0.10, "trap and questioning\nculture coexist", fontsize=9.5,
            color="#1f4e79", ha="center")
    ax.text(0.168, 0.40, "unique culture", fontsize=9.5, color="#555555", ha="center")
    ax.set_xlabel(r"formation-cost dispersion $\varsigma_k$")
    ax.set_ylabel(r"opposition responsiveness $1/d_\nu$")
    ax.set_xlim(SK[0], SK[-1])
    ax.set_ylim(0.0, RESP[-1])
    ax.spines["right"].set_visible(False)
    ax.spines["top"].set_visible(False)
    fig.tight_layout()
    fig.savefig(FIG_DIR / "fig_jointrobust.pdf")
    fig.savefig(FIG_DIR / "fig_jointrobust.png", dpi=300)
    print("wrote figures/fig_jointrobust.{pdf,png}")


==> anc/replication/make_numbers_F3.py <==
#!/usr/bin/env python3
"""Generate paperF3_numbers.tex: the benchmark numbers shared across the
manuscript and online appendix.

Both paperF3.tex and paperF3_online_appendix.tex \\input this file and use the
macros instead of numeric literals, so a recalibration cannot leave a stale
number behind in prose.  Every macro below is COMPUTED from
``paperF3_parameters.py`` and the F3 engine -- none is a hand-typed constant --
so the file is a deterministic function of the primitives.  It does not claim to
cover every numeral in the two TeX files; a handful of one-off diagnostics in
the online appendix remain literal and are checked by the verification scripts
instead.

Run: python3 make_numbers_F3.py            # (re)write paperF3_numbers.tex
     python3 make_numbers_F3.py --check    # fail if the file is stale
"""
import pathlib
import sys

import numpy as np
from scipy.optimize import brentq

from paperF3_parameters import (
    BASE, BETA, CERTIFIED, DELTA, LEARN_M, P_BENCH, SIG0, SIGMAX,
)
from verify_extensions_B_F3 import (
    bn_boundary, invisible_thresholds, mult_window, regularity_eps, roots_eps,
    roots_phi0, sa_eps, welfare_gap_at_bn,
)
from verify_sanction_engine_F3 import (
    build, integrated_logit_quantile, stationary_welfare,
)

M = build()
VN, D, L = BASE["VN"], BASE["D"], BASE["L"]
sigma = lambda A: SIG0 + (SIGMAX - SIG0) * A / (A + LEARN_M)
Delta = lambda s: s * VN - (1 - s) * L + D

Jl, Ji, Jh = CERTIFIED["J_low"], CERTIFIED["J_mid"], CERTIFIED["J_high"]
Al, Ai, Ah = CERTIFIED["A_low"], CERTIFIED["A_mid"], CERTIFIED["A_high"]
Jpp, App = CERTIFIED["planner_J"], CERTIFIED["planner_A"]
w0 = M["G"](M["bN"])
sbar = (L - D) / (VN + L)


def solA(J):
    if J <= 1e-15:
        return 0.0
    f = lambda A: A / M["G"](M["bN"] - M["psi"] * M["sa"](A)) - J
    return J if f(J) < 0 else brentq(f, 1e-16, J, xtol=1e-16, rtol=8.9e-16)


Adag = brentq(lambda A: sigma(A) - sbar, 1e-9, 1.0)
Jdag = brentq(lambda J: solA(J) - Adag, 1e-6, 0.999)
phat_num = M["gamma"] * (Jh - Jl)
phat = phat_num / (phat_num + (VN + D) * (Ah - Al))

# Competent (sigma == 1) benchmark planner, as in verify_planner_threshold_F3.
z_star = M["bN"] + VN + D
Jstar = M["H"](P_BENCH * M["Om"](z_star) - (1.0 - P_BENCH) * M["gamma"])
Astar = Jstar * M["G"](z_star)

# Competent novel-state output of each culture, Y_N^C(A) = A V_N - (1-A) D.
YNC = lambda A: A * VN - (1.0 - A) * D

# Stationary welfare, computed (not hand-typed) at the certified allocations.
W_low = stationary_welfare(Jl, Al, M, P_BENCH, sigma(Al))
W_high = stationary_welfare(Jh, Ah, M, P_BENCH, sigma(Ah))
W_planner = stationary_welfare(Jpp, App, M, P_BENCH, sigma(App))

# Robustness-extension numbers (Online Appendix OA.4/OA.13): the visibility-menu
# thresholds, the phi = 0 root, the full-strength competence-aware equilibria,
# and the (b_N, kappa_f) coexistence-region anchors, all computed by the same
# helpers that verify_extensions_B_F3.py runs and prints.
_INVIS_UNIF, _INVIS_TRAP, _INVIS_CAP = invisible_thresholds()
_PHI0_ROOTS = roots_phi0()
_COMP_ROOTS = roots_eps(1.0)
_COMP_CA = regularity_eps(1.0)
_BN_DAG = bn_boundary()
_WIN_12 = mult_window(1.20)
_WIN_20 = mult_window(2.00)

# Welfare-gap decomposition at the certified roots (the four groups of terms of
# equation (welfare); they sum to the gap by construction) and the gap at the
# lower conviction stake b_N = 1.4 quoted in Section 7.
_Cint = lambda J: integrated_logit_quantile(J, BASE["mu_k"], BASE["s_k"])
_Kint = lambda q: integrated_logit_quantile(q, BASE["mu_l"], BASE["s_l"])
_GAP_FAM = (1.0 - P_BENCH) * BASE["gamma"] * (Jl - Jh)
_GAP_PSY = P_BENCH * BASE["bN"] * (Ah - Al)
_GAP_ADAPT = P_BENCH * (Ah * Delta(sigma(Ah)) - Al * Delta(sigma(Al)))
_GAP_COST = -(_Cint(Jh) - _Cint(Jl)) - P_BENCH * (
    Jh * _Kint(Ah / Jh) - Jl * _Kint(Al / Jl)
)
_GAP_BN = welfare_gap_at_bn(1.4)

# Focus condition at the middle culture (Theorem thm:band): the composite root
# parameter theta_i = d + 1/lambda - delta*(1-lambda)*m_i/lambda against the
# complex-root bound 2*sqrt(d/lambda), computed from the certified slope m_i.
_D_SURV = 1.0 - DELTA
_LAM = BETA * _D_SURV
THETA_MID = _D_SURV + 1.0 / _LAM - DELTA * (1.0 - _LAM) * CERTIFIED["slope_mid"] / _LAM
FOCUS_BOUND = 2.0 * np.sqrt(_D_SURV / _LAM)

MACROS = [
    ("pbench",      f"{P_BENCH:.2f}"),
    ("deltaval",    f"{DELTA:.2f}"),
    # equilibrium roots
    ("Jlow",        f"{Jl:.4f}"),   ("Jmid",  f"{Ji:.4f}"),   ("Jhigh", f"{Jh:.4f}"),
    ("Alow",        f"{Al:.4f}"),   ("Ahigh", f"{Ah:.4f}"),
    ("wlow",        f"{Al/Jl:.3f}"), ("whigh", f"{Ah/Jh:.3f}"), ("wzero", f"{w0:.4f}"),
    ("SRlow",       f"{Jl*(w0-Al/Jl):.4f}"), ("SRhigh", f"{Jh*(w0-Ah/Jh):.4f}"),
    ("Nlow",        f"{Jl*(1-w0):.4f}"),     ("Nhigh",  f"{Jh*(1-w0):.4f}"),
    ("SRsharelow",  f"{100*(w0-Al/Jl):.0f}"), ("SRsharehigh", f"{100*(w0-Ah/Jh):.1f}"),
    # posteriors and sanctions
    ("qflow",  f"{M['qf'](Jl):.3f}"), ("qfhigh", f"{M['qf'](Jh):.3f}"),
    ("qalow",  f"{M['qa'](Al):.3f}"), ("qahigh", f"{M['qa'](Ah):.3f}"),
    ("qfone",  f"{M['qf'](1.0):.3f}"), ("qaone", f"{M['qa'](1.0):.3f}"),
    # output
    ("YFlow",  f"{M['VF']+M['gamma']*(1-Jl):.3f}"),
    ("YFhigh", f"{M['VF']+M['gamma']*(1-Jh):.3f}"),
    ("YNlow",  f"{Al*VN-(1-Al)*D:+.3f}"),
    ("YNhigh", f"{Ah*VN-(1-Ah)*D:+.3f}"),
    ("Ylow",   f"{0.9*(M['VF']+M['gamma']*(1-Jl))+0.1*(Al*VN-(1-Al)*D):.3f}"),
    ("Yhigh",  f"{0.9*(M['VF']+M['gamma']*(1-Jh))+0.1*(Ah*VN-(1-Ah)*D):.3f}"),
    ("phat",   f"{phat:.3f}"),
    # competence
    ("sigmalow",  f"{sigma(Al):.3f}"), ("sigmabar", f"{sbar:.3f}"),
    ("sigmahigh", f"{sigma(Ah):.3f}"),
    ("AhDelta",   f"{Ah*Delta(sigma(Ah)):.3f}"),
    ("YNLhigh",   f"{Ah*Delta(sigma(Ah))-D:.3f}"),
    ("YNLlow",    f"{Al*Delta(sigma(Al))-D:.3f}"),
    ("Adagger",   f"{Adag:.3f}"), ("Jdagger", f"{Jdag:.3f}"),
    ("YNChigh", f"{YNC(Ah):+.3f}"),
    # positional enactment wedge W_a = Delta(sigma(A)) + psi*s_a(A) at rho=0
    ("wedgelow",  f"{Delta(sigma(Al)) + M['psi']*M['sa'](Al):.2f}"),
    ("wedgehigh", f"{Delta(sigma(Ah)) + M['psi']*M['sa'](Ah):.2f}"),
    # planner and welfare (all computed)
    ("plannerJ", f"{CERTIFIED['planner_J']:.4f}"),
    ("plannerA", f"{CERTIFIED['planner_A']:.4f}"),
    ("plannerCompJ", f"{Jstar:.4f}"),
    ("plannerCompA", f"{Astar:.4f}"),
    ("welfarelow",  f"{W_low:.3f}"),
    ("welfarehigh", f"{W_high:.3f}"),
    ("welfareplanner", f"{W_planner:.3f}"),
    # coexistence window and pressure window
    ("pfoldlo", f"{CERTIFIED['p_fold_lower']:.4f}"),
    ("pfoldhi", f"{CERTIFIED['p_fold_upper']:.4f}"),
    ("Kminchi", f"{CERTIFIED['K_min_over_chi_f']:.6f}"),
    ("Kmaxchi", f"{CERTIFIED['K_max_over_chi_f']:.6f}"),
    ("vfbound", f"{1-CERTIFIED['K_min_over_chi_f']/1.2:.6f}"),
    # dynamics
    ("REminlo",  f"{CERTIFIED['J_minus_RE'][0]:.2f}"),
    ("REminhi",  f"{CERTIFIED['J_minus_RE'][1]:.2f}"),
    ("REpluslo", f"{CERTIFIED['J_plus_RE'][0]:.2f}"),
    ("REplushi", f"{CERTIFIED['J_plus_RE'][1]:.2f}"),
    ("Tpossible", str(CERTIFIED["T_possible"])),
    ("Trobust",   str(CERTIFIED["T_robust"])),
    # audience primitives quoted in prose
    ("qbarf", f"{BASE['qbar_f']:.2f}"), ("qbara", f"{BASE['qbar_a']:.3f}"),
    ("ratiof", f"{(1-BASE['qbar_f'])/BASE['qbar_f']:.2f}"),
    ("ratioa", f"{(1-BASE['qbar_a'])/BASE['qbar_a']:.2f}"),
    ("phizero", f"{BASE['phi']:.2f}"), ("gammaval", f"{BASE['gamma']:.3f}"),
    # focus condition at the middle culture (Theorem thm:band)
    ("thetamid",   f"{THETA_MID:.4f}"),
    ("focusbound", f"{FOCUS_BOUND:.4f}"),
    # robustness extensions (Online Appendix OA.4/OA.13)
    ("invisUnif",   f"{_INVIS_UNIF:.3f}"),
    ("invisUnifxg", f"{_INVIS_UNIF/BASE['gamma']:.1f}"),
    ("invisTrapxg", f"{_INVIS_TRAP/BASE['gamma']:.1f}"),
    ("invisCapxg",  f"{_INVIS_CAP/BASE['gamma']:.1f}"),
    ("phiZeroJ",    f"{_PHI0_ROOTS[0][0]:.3f}"),
    ("compJlow",    f"{_COMP_ROOTS[0][0]:.4f}"),
    ("compJmid",    f"{_COMP_ROOTS[1][0]:.4f}"),
    ("compCa",      f"{_COMP_CA:.2f}"),
    ("compSaTrapBase", f"{float(M['sa'](Al)):.3f}"),
    ("compSaTrap",  f"{float(sa_eps(Al, 1.0)):.3f}"),
    ("bnDagger",    f"{_BN_DAG:.2f}"),
    ("bnWindowLow", f"{_WIN_12[1]-_WIN_12[0]:.2f}"),
    ("bnWindowTwo", f"{_WIN_20[1]-_WIN_20[0]:.2f}"),
    # welfare-gap decomposition and the b_N = 1.4 gap (Section 7)
    ("wgap",      f"{W_high-W_low:.3f}"),
    ("wgapfam",   f"{_GAP_FAM:+.3f}"),
    ("wgappsy",   f"{_GAP_PSY:+.3f}"),
    ("wgapadapt", f"{_GAP_ADAPT:+.3f}"),
    ("wgapcost",  f"{_GAP_COST:+.3f}"),
    ("wgapbn",    f"{_GAP_BN:.3f}"),
    ("mukval",    f"{BASE['mu_k']:.2f}"),
]

HEADER = (
    "% paperF3_numbers.tex -- GENERATED FILE, DO NOT EDIT BY HAND.\n"
    "% Produced by make_numbers_F3.py from paperF3_parameters.py.\n"
    "% replicate_paperF3.py regenerates this file and fails on any difference.\n"
)


def render():
    body = "".join(f"\\newcommand{{\\{k}}}{{{v}}}\n" for k, v in MACROS)
    return HEADER + body


if __name__ == "__main__":
    here = pathlib.Path(__file__).resolve().parent
    # Development layout keeps the macro file next to this script; the
    # submission bundle keeps it one level up, beside the .tex files.  Check
    # every copy that exists so neither location can drift silently.
    candidates = [here / "paperF3_numbers.tex", here.parent / "paperF3_numbers.tex"]
    existing = [c for c in candidates if c.exists()]
    new = render()
    if "--check" in sys.argv:
        if not existing:
            print("paperF3_numbers.tex not found next to the script or one level up")
            raise SystemExit(1)
        stale = [c for c in existing if c.read_text() != new]
        if stale:
            for c in stale:
                print(f"{c} is stale; rerun make_numbers_F3.py")
            raise SystemExit(1)
        for c in existing:
            print(f"{c} is current")
    else:
        target = existing[0] if existing else candidates[0]
        target.write_text(new)
        print(f"wrote {target} with {len(MACROS)} macros")


==> anc/replication/paperF3_numbers.tex <==
% paperF3_numbers.tex -- GENERATED FILE, DO NOT EDIT BY HAND.
% Produced by make_numbers_F3.py from paperF3_parameters.py.
% replicate_paperF3.py regenerates this file and fails on any difference.
\newcommand{\pbench}{0.10}
\newcommand{\deltaval}{0.05}
\newcommand{\Jlow}{0.0207}
\newcommand{\Jmid}{0.1668}
\newcommand{\Jhigh}{0.7444}
\newcommand{\Alow}{0.0121}
\newcommand{\Ahigh}{0.7399}
\newcommand{\wlow}{0.587}
\newcommand{\whigh}{0.994}
\newcommand{\wzero}{0.9971}
\newcommand{\SRlow}{0.0085}
\newcommand{\SRhigh}{0.0023}
\newcommand{\Nlow}{0.0001}
\newcommand{\Nhigh}{0.0022}
\newcommand{\SRsharelow}{41}
\newcommand{\SRsharehigh}{0.3}
\newcommand{\qflow}{0.924}
\newcommand{\qfhigh}{0.251}
\newcommand{\qalow}{0.965}
\newcommand{\qahigh}{0.308}
\newcommand{\qfone}{0.200}
\newcommand{\qaone}{0.248}
\newcommand{\YFlow}{1.068}
\newcommand{\YFhigh}{1.018}
\newcommand{\YNlow}{-0.164}
\newcommand{\YNhigh}{+0.178}
\newcommand{\Ylow}{0.944}
\newcommand{\Yhigh}{0.934}
\newcommand{\phat}{0.127}
\newcommand{\sigmalow}{0.349}
\newcommand{\sigmabar}{0.573}
\newcommand{\sigmahigh}{0.840}
\newcommand{\AhDelta}{0.218}
\newcommand{\YNLhigh}{0.048}
\newcommand{\YNLlow}{-0.173}
\newcommand{\Adagger}{0.108}
\newcommand{\Jdagger}{0.125}
\newcommand{\YNChigh}{+0.178}
\newcommand{\wedgelow}{1.51}
\newcommand{\wedgehigh}{0.53}
\newcommand{\plannerJ}{0.8938}
\newcommand{\plannerA}{0.8930}
\newcommand{\plannerCompJ}{0.8994}
\newcommand{\plannerCompA}{0.8988}
\newcommand{\welfarelow}{0.959}
\newcommand{\welfarehigh}{1.185}
\newcommand{\welfareplanner}{1.195}
\newcommand{\pfoldlo}{0.0671}
\newcommand{\pfoldhi}{0.1429}
\newcommand{\Kminchi}{1.082269}
\newcommand{\Kmaxchi}{1.749425}
\newcommand{\vfbound}{0.098109}
\newcommand{\REminlo}{0.12}
\newcommand{\REminhi}{0.13}
\newcommand{\REpluslo}{0.17}
\newcommand{\REplushi}{0.19}
\newcommand{\Tpossible}{3}
\newcommand{\Trobust}{4}
\newcommand{\qbarf}{0.16}
\newcommand{\qbara}{0.207}
\newcommand{\ratiof}{5.25}
\newcommand{\ratioa}{3.83}
\newcommand{\phizero}{0.44}
\newcommand{\gammaval}{0.069}
\newcommand{\thetamid}{2.0499}
\newcommand{\focusbound}{2.0520}
\newcommand{\invisUnif}{0.599}
\newcommand{\invisUnifxg}{8.7}
\newcommand{\invisTrapxg}{7.9}
\newcommand{\invisCapxg}{4.5}
\newcommand{\phiZeroJ}{0.836}
\newcommand{\compJlow}{0.0205}
\newcommand{\compJmid}{0.1768}
\newcommand{\compCa}{0.22}
\newcommand{\compSaTrapBase}{1.757}
\newcommand{\compSaTrap}{1.767}
\newcommand{\bnDagger}{1.31}
\newcommand{\bnWindowLow}{0.18}
\newcommand{\bnWindowTwo}{0.86}
\newcommand{\wgap}{0.225}
\newcommand{\wgapfam}{-0.045}
\newcommand{\wgappsy}{+0.132}
\newcommand{\wgapadapt}{+0.022}
\newcommand{\wgapcost}{+0.116}
\newcommand{\wgapbn}{0.177}
\newcommand{\mukval}{-0.08}


==> anc/replication/paperF3_parameters.py <==
#!/usr/bin/env python3
"""Single source of truth for the paperF3 worked benchmark.

Every F3 verification and figure script imports its primitives from here, so the
manuscript, the online appendix and the replication package cannot drift apart.
The exact decimals below are the same rationals the Arb certificates
(``certify_global_geometry_F3.py``, ``certify_forward_dynamics_F3.py``) parse
directly; those two scripts restate them literally, by design, so that the
rigorous proofs depend on no Python import.

Any change here must be mirrored in the two certificate scripts, and
``replicate_paperF3.py`` checks that mirror at run time.
"""

# ---------------------------------------------------------------------------
# Static primitives (p = 0.10 benchmark)
# ---------------------------------------------------------------------------
BASE = dict(
    mu_k=-0.08,        # location of the net formation-cost distribution H
    s_k=0.115,         # dispersion of H
    mu_l=-0.06,        # location of the resolve-cost distribution G
    s_l=0.32,          # dispersion of G
    nu_f=0.25,         # background opportunistic probing rate
    nu_a=0.33,         # background opportunistic departure rate
    alpha_f=1.0,
    alpha_a=1.0,
    chi_f=1.35,        # formation-sensitivity normalisation
    chi_a=2.32,        # enactment sensitivity (kappa_a = mult_a * chi_a)
    phi=0.44,          # effective formation exposure (v_f = 0, so phi = phi_0)
    psi=1.0,           # registration probability of a consummated departure
    bN=1.81,           # private benefit of acting on judgment under novelty
    gamma=0.069,       # familiar-state diagnostic cost
    VF=1.0,
    VN=0.30,
    D=0.17,
    L=0.80,
    mult_f=1.2,        # kappa_f = mult_f * chi_f = 1.62
    mult_a=1.0,
    qbar_f=0.16,       # audience tolerance threshold at formation
    qbar_a=0.207,      # audience tolerance threshold at enactment
    eps_soft=0.02,     # smoothing scale for the softened variants only
)

P_BENCH = 0.10         # benchmark novelty frequency

# ---------------------------------------------------------------------------
# Dynamic primitives
# ---------------------------------------------------------------------------
DELTA = 0.05           # revision (turnover) rate
BETA = 0.95            # discount factor
D_SURV = 1.0 - DELTA
LAMBDA = BETA * D_SURV

# ---------------------------------------------------------------------------
# Competence technology  sigma(A) = sig0 + (sigmax - sig0) A / (A + learn_m)
# ---------------------------------------------------------------------------
SIG0 = 0.30
SIGMAX = 0.95
LEARN_M = 0.15

# ---------------------------------------------------------------------------
# Certified reference values (from the two Arb certificates).  Verification
# scripts assert against these; they are outputs, not inputs.
# ---------------------------------------------------------------------------
CERTIFIED = dict(
    J_low=0.02067105529,
    J_mid=0.166844013597,
    J_high=0.744372378930,
    A_low=0.012134170664,
    A_mid=0.152831055677,
    A_high=0.739898721530,
    slope_low=0.4295545298,
    slope_mid=1.4993045012,
    slope_high=0.37874753203,
    p_fold_lower=0.06710384156628,
    p_fold_upper=0.1428660621040,
    K_min_over_chi_f=1.0822686864,
    K_max_over_chi_f=1.74942476253,
    planner_J=0.8937832121838,
    planner_A=0.893042231894,
    planner_cutoff=2.21021283994,
    J_minus_RE=(0.12, 0.13),
    J_plus_RE=(0.17, 0.19),
    T_possible=3,
    T_robust=4,
)

# Numbers that belonged to the superseded p = 0.5 benchmark.  The replication
# wrapper greps every script's output for these and aborts if any appears, so a
# stale module can never be reported as an F3 result.
FORBIDDEN_LEGACY_STRINGS = (
    "0.0071289",    # superseded low root
    "0.1087251",    # superseded middle root
    "0.7864534",    # superseded high root
    "0.9875917",    # superseded planner J**
    "0.9872646",    # superseded planner A**
    "0.4097495",    # superseded lower novelty fold
    "0.5503673",    # superseded upper novelty fold (note: the F3 K-maximum sits
                    # at J = 0.5503672..., which differs in the 7th digit)
    "1.824662",     # superseded (p=0.5) middle-culture slope m_i; F3 value is
                    # slope_mid = 1.4993045 (was left stale in OA.8 prose)
    "1.024089",     # superseded middle-eigenvalue real part; F3 = 1.0249673
    "0.062244",     # superseded middle-eigenvalue imaginary part; F3 = 0.0455380
    "0.078+0.127",  # superseded (p=0.5) planner-gap decomposition, questioning
                    # culture; F3 value is 0.043+0.112 (was left stale in OA.3)
    "0.078+0.906",  # superseded (p=0.5) planner-gap decomposition, trap;
                    # F3 value is 0.043+0.835
    "0.906",        # superseded trap pressure-gap component J0-J_l; F3 = 0.835
)


def engine_config(**overrides):
    """Return a copy of BASE with overrides applied."""
    cfg = dict(BASE)
    cfg.update(overrides)
    return cfg


==> anc/replication/replicate_paperF3.py <==
#!/usr/bin/env python3
"""Reproduce every numerical result reported in paperF3 and its online appendix.

All primitives come from a single module, ``paperF3_parameters.py``.  The two
Arb certificate scripts restate the same exact decimals literally, so that the
rigorous proofs depend on no Python import; this driver checks that mirror and
additionally scans every script's output for numbers belonging to the
superseded p = 0.5 benchmark, aborting if any appears.

  rigorous global claims  -> certify_global_geometry_F3.py
        (Arb certificate: threshold geometry, equilibrium counts, novelty folds,
         endogenous-competence planner)
  rigorous dynamic claims -> certify_forward_dynamics_F3.py
        (Arb certificate: local spectrum, extremal destinations, global cutoff
         brackets, constructive policy implementation, durations)
  numerical claims        -> verify_sanction_engine_F3.py
        (table, posteriors, planner, wedges, fold checks, welfare, extensions)
  robustness evidence     -> verify_vulnerability_F3.py
  planner/opposition      -> verify_planner_threshold_F3.py
  forward diagnostics     -> verify_forward_dynamics_F3.py
  patience comparison     -> compare_patience_F3.py   (numerical, not certified)
  robustness extensions   -> verify_extensions_B_F3.py (OA.4/OA.13; numerical)
  figures                 -> make_figures_F3.py

Run:  python3 replicate_paperF3.py
"""
import contextlib
import io
import pathlib
import platform
import re
import runpy
import sys
from importlib.metadata import PackageNotFoundError, version

from paperF3_parameters import (
    BASE, BETA, CERTIFIED, DELTA, FORBIDDEN_LEGACY_STRINGS, LEARN_M, P_BENCH,
    SIG0, SIGMAX,
)

HERE = pathlib.Path(__file__).resolve().parent
FAILURES = []


def package_version(name):
    try:
        return version(name)
    except PackageNotFoundError:
        return "not installed"


def check_certificate_mirror():
    """The Arb scripts restate the primitives literally; verify they agree."""
    common = {
        "mu_k": BASE["mu_k"], "s_k": BASE["s_k"], "mu_l": BASE["mu_l"],
        "s_l": BASE["s_l"], "nu_f": BASE["nu_f"], "nu_a": BASE["nu_a"],
        "chi_f": BASE["chi_f"], "chi_a": BASE["chi_a"], "phi": BASE["phi"],
        "psi": BASE["psi"], "bN": BASE["bN"], "gamma": BASE["gamma"],
        "qbar_f": BASE["qbar_f"], "qbar_a": BASE["qbar_a"], "p": P_BENCH,
    }
    per_script = {
        "certify_global_geometry_F3.py": {
            **common, "VN": BASE["VN"], "D": BASE["D"], "L": BASE["L"],
            "sig0": SIG0, "sigmax": SIGMAX, "learn_m": LEARN_M,
        },
        "certify_forward_dynamics_F3.py": {
            **common, "delta": DELTA, "d": 1.0 - DELTA, "beta": BETA,
        },
    }
    mismatches = 0
    for script, expected in per_script.items():
        text = (HERE / script).read_text()
        for name, value in expected.items():
            match = re.search(rf'^{name} = aq\("([^"]*)"\)$', text, flags=re.M)
            if match is None:
                FAILURES.append(f"{script}: primitive {name} not found")
                mismatches += 1
            elif float(match.group(1)) != float(value):
                FAILURES.append(
                    f"{script}: {name}={match.group(1)} but "
                    f"paperF3_parameters says {value}"
                )
                mismatches += 1
        # The pressure multiplier kappa_f = mult_f * chi_f is restated inline.
        mult = re.search(r'^kappa_f = aq\("([^"]*)"\) \* chi_f$', text, flags=re.M)
        if mult is None:
            FAILURES.append(f"{script}: kappa_f multiplier line not found")
            mismatches += 1
        elif float(mult.group(1)) != float(BASE["mult_f"]):
            FAILURES.append(
                f"{script}: kappa_f multiplier {mult.group(1)} but "
                f"paperF3_parameters says {BASE['mult_f']}"
            )
            mismatches += 1
    print("certificate mirror:", "OK" if mismatches == 0 else "MISMATCH")


def run(filename, tolerate_exit=False):
    """Run a script, echo its output, and scan it for superseded-benchmark numbers."""
    buffer = io.StringIO()
    try:
        with contextlib.redirect_stdout(buffer):
            runpy.run_path(str(HERE / filename), run_name="__main__")
    except SystemExit as exc:
        if not tolerate_exit and exc.code not in (None, 0):
            FAILURES.append(f"{filename}: exited with code {exc.code}")
    except Exception as exc:  # noqa: BLE001
        FAILURES.append(f"{filename}: raised {type(exc).__name__}: {exc}")
    output = buffer.getvalue()
    print(output, end="")
    stale = [t for t in FORBIDDEN_LEGACY_STRINGS if t in output]
    if stale:
        FAILURES.append(f"{filename}: emitted superseded p=0.5 values {stale}")
    return output


print("=" * 72)
print("REPRODUCTION ENVIRONMENT")
print("=" * 72)
print(f"Python {platform.python_version()} ({sys.executable})")
for package in ("numpy", "scipy", "matplotlib", "python-flint"):
    print(f"{package} {package_version(package)}")
print(
    f"benchmark novelty p = {P_BENCH}; certified roots "
    f"{CERTIFIED['J_low']:.6f}, {CERTIFIED['J_mid']:.6f}, {CERTIFIED['J_high']:.6f}"
)
check_certificate_mirror()

# The two TeX files quote shared benchmark numbers only through macros generated
# from the same parameter module.  This driver is read-only with respect to
# committed source: it verifies that the committed paperF3_numbers.tex matches
# what the generator would produce, WITHOUT overwriting it first, so a stale
# committed copy is detected rather than silently repaired.
import subprocess

print("\n" + "=" * 72)
print("TEX MACRO CONSISTENCY  (committed paperF3_numbers.tex verified, not rewritten)")
print("=" * 72)
_chk = subprocess.run([sys.executable, str(HERE / "make_numbers_F3.py"), "--check"],
                      capture_output=True, text=True)
print(_chk.stdout, end="")
print(_chk.stderr, end="")
if _chk.returncode != 0:
    FAILURES.append(
        "paperF3_numbers.tex is stale: rerun `python3 make_numbers_F3.py` and "
        "recompile before submitting"
    )

# The TeX sources themselves must also be free of superseded-benchmark values;
# scan them directly rather than trusting script outputs alone.
print("\n" + "=" * 72)
print("TEX SOURCE SCAN  (both .tex files checked for superseded-benchmark values)")
print("=" * 72)
for texname in ("paperF3.tex", "paperF3_online_appendix.tex"):
    for base in (HERE, HERE.parent):
        texpath = base / texname
        if texpath.exists():
            text = texpath.read_text()
            stale = [t for t in FORBIDDEN_LEGACY_STRINGS if t in text]
            if stale:
                FAILURES.append(f"{texpath}: contains superseded values {stale}")
            print(f"{texpath}: {'STALE ' + str(stale) if stale else 'clean'}")
            break

for header, script, tolerate in (
    ("RIGOROUS GLOBAL GEOMETRY  (exact rationals and outward Arb balls)",
     "certify_global_geometry_F3.py", False),
    ("RIGOROUS FORWARD DYNAMICS  (finite Tarski and path-witness certificate)",
     "certify_forward_dynamics_F3.py", False),
    ("NUMERICAL RESULTS  (hard-interior social-meaning baseline)",
     "verify_sanction_engine_F3.py", False),
    ("PRIMITIVE THRESHOLD AND ROBUSTNESS EVIDENCE",
     "verify_vulnerability_F3.py", False),
    ("ENDOGENOUS-COMPETENCE PLANNER AND RESPONSIVE-OPPOSITION THRESHOLD",
     "verify_planner_threshold_F3.py", False),
    ("FORWARD-LOOKING DIAGNOSTICS  (cross-checks; certified brackets are above)",
     "verify_forward_dynamics_F3.py", False),
    ("PATIENCE COMPARISON  (numerical, explicitly not certified)",
     "compare_patience_F3.py", False),
    ("FIGURES  (cultures, accuracy, endogenous, region, robustness, dynamic regions)",
     "make_figures_F3.py", False),
    ("JOINT ROBUSTNESS REGION  (dispersion x responsiveness; numerical, not certified)",
     "make_jointrobust_F3.py", False),
    ("ROBUSTNESS EXTENSIONS  (competence-aware audience, invisible maintenance, "
     "b_N x kappa_f region; numerical, not certified)",
     "verify_extensions_B_F3.py", False),
):
    print("\n" + "=" * 72)
    print(header)
    print("=" * 72)
    run(script, tolerate_exit=tolerate)

print("\n" + "=" * 72)
if FAILURES:
    print("REPLICATION FAILED")
    for failure in FAILURES:
        print(f"  - {failure}")
    raise SystemExit(1)
print("REPLICATION COMPLETE: all certificates passed, the committed macros match "
      "the generator, and no superseded-benchmark value appeared in any output.")
print("=" * 72)


==> anc/replication/requirements-certificate.txt <==
# Exact pins for the replication environment (tested versions).
# python-flint provides the Arb ball arithmetic used by the two certificates;
# the version pin makes the certified computations deterministic.
numpy==2.4.2
scipy==1.17.0
matplotlib==3.10.8
python-flint==0.8.0


==> anc/replication/verify_extensions_B_F3.py <==
#!/usr/bin/env python3
"""Three robustness extensions of the F3 benchmark (Online Appendix OA.4/OA.13).

(1) COMPETENCE-AWARE AUDIENCE.  The enactment audience's loss from excluding an
    authentic actor becomes Lambda_a(sigma(A); eps) = Lambda_a^0 * [1 - eps +
    eps * sigma(A)/sigma_ref], increasing in the steady-state competence
    sigma(A), anchored so that at the baseline questioning culture
    (sigma_ref = sigma(A_high)) the audience behaves exactly as in the
    benchmark.  eps = 0 is the baseline; eps = 1 makes the exclusion loss fully
    proportional to competence.  The decentralized sanction becomes
        s_eps(A) = max{0, (pi_a/c_a) q_a(A) - (Lambda_a(sigma(A);eps)/c_a)(1-q_a(A))},
    with pi_a/c_a = kappa_a (1-qbar_a) and Lambda_a^0/c_a = kappa_a qbar_a.
    The script checks, for each eps: that the sanction remains strictly
    decreasing (the feedback is REINFORCING: lower prevalence now also lowers
    the audience's stake in retaining authentic dissenters), the enactment
    regularity sup_A [A g(z)/G(z)] psi (-s') < 1, the root count of the reduced
    map, and the equilibrium cultures at full strength eps = 1.

(2) PHI = 0 CHECK.  Root count of the reduced map with the formation-stigma
    channel removed (phi = 0), i.e. the enactment channel alone.

(3) INVISIBLE MAINTENANCE.  Thresholds for the visibility-menu game of OA.13:
    the uniform dominance bound phi*kappa_f*(1-qbar_f) (visible maintenance is
    cheaper than any invisible mode at EVERY prevalence when the cost premium
    exceeds it), the local trap exposure phi*s_f(J_low), and the fold cap
    cbar_dagger at which the exposure-capped reduced map
        Psi_cap(J; cbar) = H(p Om(z(a(J))) - (1-p)(gamma + min{phi s_f(J), cbar}))
    loses the three-root configuration.

(4) COEXISTENCE REGION IN (b_N, kappa_f).  Root counts on a grid of the
    conviction stake b_N and formation pressure kappa_f/chi_f, boundary
    bisections at the benchmark row and column, and the shaded region figure.

High-precision numerical evidence, not interval certificates; only the
benchmark root counts and folds are Arb-certified.  ``make_numbers_F3.py``
imports the helpers below, so the macros quoted in the two TeX files and the
panel printed here come from the same code path.

Writes figures/fig_bn_kappa.{pdf,png}.

Run: python3 verify_extensions_B_F3.py
"""
import pathlib

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

# Same style block as make_figures_F3.py, set locally so that fig_bn_kappa is
# identical whether this script runs standalone or after another figure script
# has touched the global Matplotlib state.
plt.rcParams.update(
    {
        "font.family": "serif",
        "font.size": 11,
        "axes.linewidth": 0.8,
        "figure.dpi": 140,
        "savefig.dpi": 300,
        "savefig.bbox": "tight",
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
    }
)
import numpy as np
from scipy.optimize import brentq

from paperF3_parameters import BASE, CERTIFIED, LEARN_M, P_BENCH, SIG0, SIGMAX
from verify_sanction_engine_F3 import build, solA, stationary_welfare

HERE = pathlib.Path(__file__).resolve().parent
FIG_DIR = HERE / "figures"
FIG_DIR.mkdir(parents=True, exist_ok=True)

p = P_BENCH
M0 = build()

# Composite root grid (same construction as make_jointrobust_F3.py).
J_GRID = np.concatenate([
    np.geomspace(1e-6, 0.05, 400, endpoint=False),
    np.linspace(0.05, 0.999, 900),
])

BN_GRID = np.round(np.arange(1.20, 2.401, 0.025), 6)
MULT_GRID = np.round(np.arange(0.80, 2.201, 0.025), 6)


def sigma(A):
    return SIG0 + (SIGMAX - SIG0) * A / (A + LEARN_M)


SIGMA_REF = sigma(CERTIFIED["A_high"])

KAPPA_A = BASE["mult_a"] * BASE["chi_a"]
PI_OVER_C = KAPPA_A * (1.0 - BASE["qbar_a"])       # pi_a / c_a
LAM0_OVER_C = KAPPA_A * BASE["qbar_a"]             # Lambda_a^0 / c_a


# ---------------------------------------------------------------------------
# (1) competence-aware audience: helpers
# ---------------------------------------------------------------------------
def sa_eps(A, eps):
    """Competence-aware decentralized enactment sanction (hard rule)."""
    lam = LAM0_OVER_C * (1.0 - eps + eps * sigma(A) / SIGMA_REF)
    q = M0["qa"](A)
    return np.maximum(0.0, PI_OVER_C * q - lam * (1.0 - q))


def solA_eps(J, eps):
    """Unique enactment mass under the competence-aware sanction (bracketed)."""
    if J <= 1e-15:
        return 0.0
    f = lambda A: A - J * M0["G"](M0["bN"] - M0["psi"] * sa_eps(A, eps))
    return brentq(f, 0.0, J, xtol=1e-14)


def Psi_eps(J, eps):
    A = solA_eps(J, eps)
    return M0["H"](
        p * M0["Om"](M0["bN"] - M0["psi"] * sa_eps(A, eps))
        - (1.0 - p) * (M0["gamma"] + M0["phi"] * M0["sf"](J))
    )


def regularity_eps(eps, n=4000):
    """sup_A [A g(z)/G(z)] psi (-s_eps'(A)) on (0,1], numerical derivative."""
    grid = np.linspace(1e-4, 1.0, n)
    h = 1e-6
    sp = (sa_eps(grid + h, eps) - sa_eps(grid - h, eps)) / (2 * h)
    z = M0["bN"] - M0["psi"] * sa_eps(grid, eps)
    val = grid * M0["gd"](z) / M0["G"](z) * M0["psi"] * np.maximum(-sp, 0.0)
    return float(val.max())


def _A_vector(eps):
    """Vectorized enactment solution on J_GRID under the eps-sanction."""
    A = J_GRID * M0["G"](M0["bN"])
    for _ in range(1200):
        A_new = J_GRID * M0["G"](M0["bN"] - M0["psi"] * sa_eps(A, eps))
        if np.max(np.abs(A_new - A)) < 1e-13:
            return A_new
        A = 0.5 * A + 0.5 * A_new
    return A


def roots_eps(eps):
    """Fixed points (root, slope) of the eps reduced map on the composite grid."""
    A = _A_vector(eps)
    Fv = M0["H"](
        p * M0["Om"](M0["bN"] - M0["psi"] * sa_eps(A, eps))
        - (1.0 - p) * (M0["gamma"] + M0["phi"] * M0["sf"](J_GRID))
    ) - J_GRID
    out = []
    Ffun = lambda J: Psi_eps(J, eps) - J
    for i in range(len(J_GRID) - 1):
        if Fv[i] * Fv[i + 1] < 0:
            r = brentq(Ffun, J_GRID[i], J_GRID[i + 1], xtol=1e-13)
            slope = (Psi_eps(r + 1e-6, eps) - Psi_eps(r - 1e-6, eps)) / 2e-6
            out.append((r, slope))
    return out


# ---------------------------------------------------------------------------
# (2) phi = 0: helpers
# ---------------------------------------------------------------------------
def roots_phi0():
    """Fixed points (root, slope) of the reduced map with phi = 0."""
    A = _A_vector(0.0)
    ret = p * M0["Om"](M0["bN"] - M0["psi"] * M0["sa"](A)) - (1.0 - p) * M0["gamma"]
    Fv = M0["H"](ret) - J_GRID

    def Ffun(J):
        Ax = solA(J, M0)
        return M0["H"](
            p * M0["Om"](M0["bN"] - M0["psi"] * M0["sa"](Ax))
            - (1.0 - p) * M0["gamma"]
        ) - J

    out = []
    for i in range(len(J_GRID) - 1):
        if Fv[i] * Fv[i + 1] < 0:
            r = brentq(Ffun, J_GRID[i], J_GRID[i + 1], xtol=1e-13)
            slope = 1.0 + (Ffun(r + 1e-6) - Ffun(r - 1e-6)) / 2e-6
            out.append((r, slope))
    return out


# ---------------------------------------------------------------------------
# (3) invisible maintenance: helpers
# ---------------------------------------------------------------------------
def invisible_thresholds():
    """(uniform dominance bound, trap exposure, exposure-cap fold cbar_dagger)."""
    kappa_f = BASE["mult_f"] * BASE["chi_f"]
    unif = BASE["phi"] * kappa_f * (1.0 - BASE["qbar_f"])
    local = BASE["phi"] * float(M0["sf"](CERTIFIED["J_low"]))
    A = _A_vector(0.0)
    om = M0["Om"](M0["bN"] - M0["psi"] * M0["sa"](A))
    expo_full = BASE["phi"] * M0["sf"](J_GRID)

    def n_roots_cap(cbar):
        Fv = M0["H"](
            p * om - (1.0 - p) * (M0["gamma"] + np.minimum(expo_full, cbar))
        ) - J_GRID
        return int(np.sum(Fv[:-1] * Fv[1:] < 0))

    assert n_roots_cap(unif + 0.01) == 3
    lo, hi = 0.10, unif + 0.01
    assert n_roots_cap(lo) == 1
    while hi - lo > 1e-5:
        mid = 0.5 * (lo + hi)
        if n_roots_cap(mid) >= 3:
            hi = mid
        else:
            lo = mid
    return unif, local, 0.5 * (lo + hi)


# ---------------------------------------------------------------------------
# (4) (b_N, kappa_f) region: helpers
# ---------------------------------------------------------------------------
_BF_VEC = np.maximum(M0["qf"](J_GRID) - BASE["qbar_f"], 0.0)


def row_omega(bN):
    """Vectorized a(J) and Om(z(a(J))) on J_GRID for one b_N (kappa_f-free)."""
    A = J_GRID * M0["G"](bN)
    for _ in range(1200):
        A_new = J_GRID * M0["G"](bN - BASE["psi"] * M0["sa"](A))
        if np.max(np.abs(A_new - A)) < 1e-13:
            A = A_new
            break
        A = 0.5 * A + 0.5 * A_new
    z = bN - BASE["psi"] * M0["sa"](A)
    return M0["Om"](z)


def count_row(om_vec, mult_f):
    F = M0["H"](
        p * om_vec
        - (1.0 - p) * (BASE["gamma"] + BASE["phi"] * mult_f * BASE["chi_f"] * _BF_VEC)
    ) - J_GRID
    return int(np.sum(F[:-1] * F[1:] < 0))


def mult_window(bN):
    """Fold pair in mult_f at fixed b_N by bisection on the root count."""
    om = row_omega(bN)
    c = np.array([count_row(om, float(mf)) for mf in MULT_GRID])
    if not (c >= 3).any():
        return None
    i3 = np.where(c >= 3)[0]
    lo_lo, lo_hi = MULT_GRID[max(i3[0] - 1, 0)], MULT_GRID[i3[0]]
    hi_lo, hi_hi = MULT_GRID[i3[-1]], MULT_GRID[min(i3[-1] + 1, len(MULT_GRID) - 1)]
    for _ in range(30):
        m = 0.5 * (lo_lo + lo_hi)
        if count_row(om, m) >= 3:
            lo_hi = m
        else:
            lo_lo = m
        m = 0.5 * (hi_lo + hi_hi)
        if count_row(om, m) >= 3:
            hi_lo = m
        else:
            hi_hi = m
    return 0.5 * (lo_lo + lo_hi), 0.5 * (hi_lo + hi_hi)


def bn_boundary():
    """Smallest b_N supporting coexistence at the benchmark pressure."""
    mf = BASE["mult_f"]
    count_bn = lambda bN: count_row(row_omega(bN), mf)
    lo, hi = 1.20, BASE["bN"]
    assert count_bn(hi) == 3
    if count_bn(lo) >= 3:
        return lo
    while hi - lo > 1e-4:
        mid = 0.5 * (lo + hi)
        if count_bn(mid) >= 3:
            hi = mid
        else:
            lo = mid
    return 0.5 * (lo + hi)


def welfare_gap_at_bn(bN):
    """Stationary welfare gap (high minus low culture) at conviction stake bN."""
    Mb = build({"bN": bN})
    om = row_omega(bN)
    Fv = M0["H"](
        p * om
        - (1.0 - p) * (BASE["gamma"]
                       + BASE["phi"] * BASE["mult_f"] * BASE["chi_f"] * _BF_VEC)
    ) - J_GRID

    def Ffun(J):
        A = solA(J, Mb)
        return Mb["H"](
            p * Mb["Om"](bN - Mb["psi"] * Mb["sa"](A))
            - (1.0 - p) * (Mb["gamma"] + Mb["phi"] * Mb["sf"](J))
        ) - J

    rr = []
    for i in range(len(J_GRID) - 1):
        if Fv[i] * Fv[i + 1] < 0:
            rr.append(brentq(Ffun, J_GRID[i], J_GRID[i + 1], xtol=1e-13))
    if len(rr) != 3:
        return None
    Jl_, Jh_ = rr[0], rr[2]
    Al_, Ah_ = solA(Jl_, Mb), solA(Jh_, Mb)
    Wl = stationary_welfare(Jl_, Al_, Mb, p, sigma(Al_))
    Wh = stationary_welfare(Jh_, Ah_, Mb, p, sigma(Ah_))
    return Wh - Wl


# ---------------------------------------------------------------------------
def main():
    failures = []

    print("=" * 72)
    print("(1) COMPETENCE-AWARE AUDIENCE  Lambda_a(sigma(A); eps)")
    print("=" * 72)
    print(f"    sigma_ref = sigma(A_high) = {SIGMA_REF:.4f}; "
          f"pi_a/c_a = {PI_OVER_C:.4f}, Lambda_a^0/c_a = {LAM0_OVER_C:.4f}")

    for eps in (0.0, 0.25, 0.5, 0.75, 1.0):
        grid = np.linspace(1e-4, 1.0, 3000)
        h = 1e-6
        sp = (sa_eps(grid + h, eps) - sa_eps(grid - h, eps)) / (2 * h)
        dec = bool((sp < 0).all())
        reg = regularity_eps(eps)
        rr = roots_eps(eps)
        print(f"    eps={eps:.2f}: s_a decreasing on (0,1]: {dec};  "
              f"regularity C_a = {reg:.3f}"
              f"{' < 1' if reg < 1 else '  >= 1  (REGULARITY FAILS)'};  "
              f"roots = {len(rr)}")
        if not dec:
            failures.append(f"competence-aware sanction not decreasing at eps={eps}")
        if reg >= 1.0:
            failures.append(f"enactment regularity fails at eps={eps}")
        if eps == 0.0:
            expected = np.array([CERTIFIED["J_low"], CERTIFIED["J_mid"],
                                 CERTIFIED["J_high"]])
            got = np.array([r for r, _ in rr])
            if len(rr) != 3 or not np.allclose(got, expected, atol=5e-7):
                failures.append(f"eps=0 does not reproduce the certified roots: {got}")
            else:
                print("           eps=0 reproduces the certified roots to 5e-7.")
        if eps == 1.0 and len(rr) == 3:
            print("           full-strength equilibria (J, A, sigma(A), s_a^eps(A)):")
            for r, slope in rr:
                A = solA_eps(r, 1.0)
                stab = "stable" if slope < 1.0 else "unstable"
                print(f"             J={r:.4f}  A={A:.4f}  sigma={sigma(A):.4f}  "
                      f"s_a={float(sa_eps(A, 1.0)):.4f}  Psi'={slope:.4f}  {stab}")
            Al0, Ah0 = CERTIFIED["A_low"], CERTIFIED["A_high"]
            print(f"           baseline sanction at trap  s_a^0(A_low) = "
                  f"{float(M0['sa'](Al0)):.4f}  ->  competence-aware "
                  f"{float(sa_eps(Al0, 1.0)):.4f}  (higher: trap deepens)")
            print(f"           baseline sanction at high  s_a^0(A_high) = "
                  f"{float(M0['sa'](Ah0)):.4f}  ->  competence-aware "
                  f"{float(sa_eps(Ah0, 1.0)):.4f}  (anchored: essentially unchanged)")

    print()
    print("=" * 72)
    print("(2) PHI = 0: THE ENACTMENT CHANNEL ALONE")
    print("=" * 72)
    rr0 = roots_phi0()
    print(f"    roots at phi=0: {len(rr0)}")
    for r, slope in rr0:
        print(f"      J={r:.4f}  A={solA(r, M0):.4f}  Psi'={slope:.4f}  "
              f"{'stable' if slope < 1.0 else 'unstable'}")
    print("    (the certified three-culture configuration is carried by the"
          " formation-stigma channel: with phi=0 the benchmark is unique)")

    print()
    print("=" * 72)
    print("(3) INVISIBLE MAINTENANCE: MENU THRESHOLDS AND THE EXPOSURE-CAP FOLD")
    print("=" * 72)
    unif, local, cdag = invisible_thresholds()
    print(f"    uniform dominance bound  phi*kappa_f*(1-qbar_f) = {unif:.4f}"
          f"  ({unif / BASE['gamma']:.1f} x gamma)")
    print(f"    local trap exposure      phi*s_f(J_low)          = {local:.4f}"
          f"  ({local / BASE['gamma']:.1f} x gamma)")
    print(f"    exposure-cap fold        cbar_dagger             = {cdag:.4f}"
          f"  ({cdag / BASE['gamma']:.1f} x gamma)")
    print(f"    (three roots survive every cap cbar > cbar_dagger; the uniform"
          f" bound {unif:.4f} is the premium above which no maintainer ever"
          f" prefers the invisible mode)")

    print()
    print("=" * 72)
    print("(4) COEXISTENCE REGION IN (b_N, kappa_f/chi_f)")
    print("=" * 72)

    counts = np.zeros((len(MULT_GRID), len(BN_GRID)), dtype=int)
    for jcol, bN in enumerate(BN_GRID):
        om = row_omega(float(bN))
        for irow, mf in enumerate(MULT_GRID):
            counts[irow, jcol] = count_row(om, float(mf))

    w_bench = mult_window(BASE["bN"])
    print(f"    pressure window at b_N={BASE['bN']}: kappa_f/chi_f in "
          f"({w_bench[0]:.4f}, {w_bench[1]:.4f})   [certified: "
          f"({CERTIFIED['K_min_over_chi_f']:.4f}, "
          f"{CERTIFIED['K_max_over_chi_f']:.4f})]")
    if abs(w_bench[0] - CERTIFIED["K_min_over_chi_f"]) > 5e-3 or \
       abs(w_bench[1] - CERTIFIED["K_max_over_chi_f"]) > 5e-3:
        failures.append("benchmark pressure window drifted from the certified folds")

    for bn in (1.20, 1.35, 1.50, 2.00, 2.40):
        w = mult_window(bn)
        if w is None:
            print(f"    pressure window at b_N={bn:.2f}: empty (unique culture)")
        else:
            top = "  (upper end censored at the grid top)" if w[1] >= MULT_GRID[-1] - 1e-9 else ""
            print(f"    pressure window at b_N={bn:.2f}: kappa_f/chi_f in "
                  f"({w[0]:.4f}, {w[1]:.4f})  width {w[1] - w[0]:.4f}{top}")

    bn_dag = bn_boundary()
    print(f"    at kappa_f/chi_f={BASE['mult_f']}: coexistence for b_N > {bn_dag:.4f}"
          f" up to the top of the tested range b_N=2.40")
    print("    (the b_N constraint at fixed pressure is one-sided, and the"
          " mechanism itself is not: every tested stake down to b_N=1.20"
          " supports a nonempty pressure window, whose width grows with b_N)")

    fig, ax = plt.subplots(figsize=(5.6, 4.3))
    region = (counts >= 3).astype(float)
    ax.contourf(BN_GRID, MULT_GRID, region, levels=[0.5, 1.5], colors=["#1f4e79"],
                alpha=0.18)
    ax.contour(BN_GRID, MULT_GRID, region, levels=[0.5], colors=["#1f4e79"],
               linewidths=1.6)
    ax.plot([BASE["bN"]], [BASE["mult_f"]], marker="o", ms=7, color="#a6611a",
            zorder=5)
    ax.annotate("benchmark", xy=(BASE["bN"], BASE["mult_f"]),
                xytext=(BASE["bN"] + 0.06, BASE["mult_f"] - 0.22), fontsize=9,
                color="#a6611a",
                arrowprops=dict(arrowstyle="-", color="#a6611a", lw=0.8))
    ax.text(1.95, 1.42, "trap and questioning\nculture coexist", fontsize=9.5,
            color="#1f4e79", ha="center")
    ax.text(1.44, 2.02, "unique culture", fontsize=9.5, color="#555555",
            ha="center")
    ax.set_xlabel(r"conviction stake $b_N$")
    ax.set_ylabel(r"formation pressure $\kappa_f/\chi_f$")
    ax.set_xlim(BN_GRID[0], BN_GRID[-1])
    ax.set_ylim(MULT_GRID[0], MULT_GRID[-1])
    ax.spines["right"].set_visible(False)
    ax.spines["top"].set_visible(False)
    fig.tight_layout()
    fig.savefig(FIG_DIR / "fig_bn_kappa.pdf")
    fig.savefig(FIG_DIR / "fig_bn_kappa.png", dpi=300)
    print("    wrote figures/fig_bn_kappa.{pdf,png}")

    print()
    if failures:
        print("EXTENSIONS FAILED")
        for f in failures:
            print(f"  - {f}")
        raise SystemExit(1)
    print("EXTENSIONS OK: competence-aware audience preserves regularity and the "
          "three-culture configuration at every tested strength; phi=0 is unique; "
          "menu thresholds computed; (b_N, kappa_f) region mapped.")


if __name__ == "__main__":
    main()


==> anc/replication/verify_forward_dynamics_F3.py <==
"""Forward-looking cultural-dynamics diagnostics for paperF3.

This script implements the deterministic perfect-foresight extension

    V_t = (1-lambda) Rhat(J_t) + lambda V_{t+1},
    J_{t+1} = (1-delta) J_t + delta H(V_{t+1}),
    lambda = beta (1-delta).

It checks four separate objects:

1. the static steady states and their analytic reduced slopes;
2. the local forward-looking eigenvalues and the node--focus threshold;
3. finite-horizon lower/upper path iterations with an explicit discounted
   tail bound; and
4. floating-point backward continuation of the two outer stable manifolds.

CERTIFICATION STATUS
--------------------
The algebraic statements coded below (steady-state preservation, the local
characteristic polynomial, the node--focus formula, and the pathwise stock
bound) are analytical results.  Their reported numerical evaluations are
ordinary floating-point diagnostics.

The point estimates J_RE_minus and J_RE_plus are NOT interval-certified.
They are diagnostics from PCHIP interpolation, static Brent solves, explicit
backward-map continuation from several nearby stable-manifold seeds, and
independent extremal-path checks.  The separate outward-rounded program
``certify_forward_dynamics_F3.py`` proves the global brackets [0.12,0.13] and
[0.17,0.19] by finite Tarski tests and path witnesses; it does not certify
these sharper point estimates.

Run:
    python3 verify_forward_dynamics_F3.py
"""

from __future__ import annotations

import math
import sys
from dataclasses import dataclass

import numpy as np
from scipy.interpolate import PchipInterpolator
from scipy.optimize import brentq

from verify_sanction_engine_F3 import build, solA


BETA = 0.95
DELTA = 0.05
from paperF3_parameters import CERTIFIED, P_BENCH
P_NOVEL = P_BENCH

GRID_SIZE = 20_001
ROOT_GRID_SIZE = 20_001
PATH_HORIZON = 700
PATH_EVAL_DATE = 250
PATH_MAX_ITER = 15_000
PATH_TOL = 2.0e-11
MANIFOLD_MAX_STEPS = 2_500
MANIFOLD_SEEDS = np.geomspace(1.0e-8, 1.0e-6, 11)


@dataclass(frozen=True)
class SteadyState:
    name: str
    J: float
    A: float
    R: float
    slope: float
    stable_root: complex
    unstable_root: complex


@dataclass
class PathDiagnostic:
    path: np.ndarray
    iterations: int
    full_residual: float
    prefix_residual: float
    monotonicity_violation: float
    converged: bool


@dataclass
class ManifoldDiagnostic:
    label: str
    projection_extreme: float
    seed_extremes: np.ndarray
    terminal_distances: np.ndarray
    max_backward_residual: float
    failures: int


def logistic(x: np.ndarray | float, mu: float, scale: float):
    y = (np.asarray(x) - mu) / scale
    out = np.empty_like(y, dtype=float)
    positive = y >= 0.0
    out[positive] = 1.0 / (1.0 + np.exp(-y[positive]))
    exp_y = np.exp(y[~positive])
    out[~positive] = exp_y / (1.0 + exp_y)
    if np.ndim(x) == 0:
        return float(out)
    return out


def build_reduced_return(model, p: float):
    """Return direct and interpolated versions of Rhat(J)."""

    def direct(J: float) -> float:
        A = solA(float(J), model)
        z = model["bN"] - model["psi"] * model["sa"](A)
        return float(
            p * model["Om"](z)
            - (1.0 - p)
            * (model["gamma"] + model["phi"] * model["sf"](J))
        )

    grid = np.linspace(0.0, 1.0, GRID_SIZE)
    values = np.array([direct(float(J)) for J in grid])
    if np.min(np.diff(values)) < -2.0e-11:
        raise RuntimeError("Rhat interpolation grid is not nondecreasing")
    interpolator = PchipInterpolator(grid, values, extrapolate=False)

    def interp(J):
        values_out = np.asarray(interpolator(J), dtype=float)
        if np.ndim(J) == 0:
            return float(values_out)
        return values_out

    return direct, interp, grid, values


def analytic_reduced_slope(J: float, model, p: float) -> tuple[float, float, float]:
    """Return (A, Rhat'(J), Psi'(J)) on the hard interior branch."""
    A = solA(J, model)
    z = model["bN"] - model["psi"] * model["sa"](A)
    w = float(model["G"](z))
    g = float(model["gd"](z))
    z_A = model["psi"] * (-float(model["sap"](A)))
    denominator = 1.0 - J * g * z_A
    if denominator <= 0.0:
        raise RuntimeError(f"action subgame is not regular at J={J:.12g}")
    A_J = w / denominator

    qf_prime = (
        -model["nu_f"]
        * model["alpha_f"]
        / (model["nu_f"] + model["alpha_f"] * J) ** 2
    )
    # The baseline stays strictly above qbar_f on [0,1], so the hard rule is
    # exactly its smooth linear interior branch.
    sf_prime = model["mult_f"] * model["chi_f"] * qf_prime
    R_J = (
        p * w * z_A * A_J
        - (1.0 - p) * model["phi"] * sf_prime
    )

    R = (
        p * model["Om"](z)
        - (1.0 - p)
        * (model["gamma"] + model["phi"] * model["sf"](J))
    )
    H_value = logistic(R, model["mu_k"], model["s_k"])
    h_value = H_value * (1.0 - H_value) / model["s_k"]
    return float(A), float(R_J), float(h_value * R_J)


def find_static_roots(model, direct_return) -> list[float]:
    grid = np.linspace(1.0e-10, 1.0 - 1.0e-10, ROOT_GRID_SIZE)

    def static_residual(J: float) -> float:
        return logistic(
            direct_return(J), model["mu_k"], model["s_k"]
        ) - J

    values = np.array([static_residual(float(J)) for J in grid])
    roots = []
    for left, right, f_left, f_right in zip(
        grid[:-1], grid[1:], values[:-1], values[1:]
    ):
        if f_left == 0.0:
            roots.append(float(left))
        elif f_left * f_right < 0.0:
            roots.append(
                brentq(static_residual, float(left), float(right), xtol=2.0e-14)
            )
    unique = []
    for root in roots:
        if not unique or abs(root - unique[-1]) > 1.0e-8:
            unique.append(root)
    if len(unique) != 3:
        raise RuntimeError(f"expected exactly three static roots, found {unique}")
    return unique


def local_roots(slope: float, delta: float, lam: float) -> tuple[complex, complex]:
    d = 1.0 - delta
    trace = d + 1.0 / lam - delta * (1.0 - lam) * slope / lam
    determinant = d / lam
    discriminant = trace * trace - 4.0 * determinant
    if discriminant >= 0.0:
        square_root = math.sqrt(discriminant)
        return (
            complex(0.5 * (trace - square_root), 0.0),
            complex(0.5 * (trace + square_root), 0.0),
        )
    square_root = math.sqrt(-discriminant)
    return (
        complex(0.5 * trace, -0.5 * square_root),
        complex(0.5 * trace, 0.5 * square_root),
    )


def node_focus_threshold(slope_i: float, delta: float) -> tuple[float, float]:
    d = 1.0 - delta
    radical = delta * math.sqrt(slope_i * (slope_i - 1.0))
    denominator = d + delta * slope_i
    return (
        ((math.sqrt(d) - radical) / denominator) ** 2,
        ((math.sqrt(d) + radical) / denominator) ** 2,
    )


def continuation_values(
    path: np.ndarray,
    reduced_return,
    lam: float,
    terminal_value: float,
) -> np.ndarray:
    rewards = reduced_return(path)
    values = np.empty_like(path)
    values[-1] = (1.0 - lam) * rewards[-1] + lam * terminal_value
    for t in range(path.size - 2, -1, -1):
        values[t] = (1.0 - lam) * rewards[t] + lam * values[t + 1]
    return values


def truncated_extremal_path(
    J0: float,
    *,
    upper: bool,
    reduced_return,
    model,
    delta: float,
    lam: float,
    R_min: float,
    R_max: float,
) -> PathDiagnostic:
    d = 1.0 - delta
    if upper:
        path = np.ones(PATH_HORIZON + 1)
        terminal_value = R_max
    else:
        path = np.zeros(PATH_HORIZON + 1)
        terminal_value = R_min
    path[0] = J0

    full_residual = math.inf
    prefix_residual = math.inf
    monotonicity_violation = 0.0
    for iteration in range(1, PATH_MAX_ITER + 1):
        values = continuation_values(path, reduced_return, lam, terminal_value)
        updated = np.empty_like(path)
        updated[0] = J0
        # A cohort revising at t chooses a status effective at t+1, so its
        # cutoff uses V_{t+1}, whose first flow is Rhat(J_{t+1}).
        updated[1:] = d * path[:-1] + delta * logistic(
            values[1:], model["mu_k"], model["s_k"]
        )
        difference = updated - path
        if upper:
            monotonicity_violation = max(
                monotonicity_violation, float(np.max(difference))
            )
        else:
            monotonicity_violation = max(
                monotonicity_violation, float(np.max(-difference))
            )
        full_residual = float(np.max(np.abs(difference)))
        prefix_residual = float(
            np.max(np.abs(difference[: PATH_EVAL_DATE + 1]))
        )
        path = updated
        if full_residual < PATH_TOL:
            break

    return PathDiagnostic(
        path=path,
        iterations=iteration,
        full_residual=full_residual,
        prefix_residual=prefix_residual,
        monotonicity_violation=monotonicity_violation,
        converged=full_residual < PATH_TOL,
    )


def stable_eigenvector_slope(
    steady: SteadyState, model, delta: float
) -> float:
    h_value = steady.J * (1.0 - steady.J) / model["s_k"]
    root = float(steady.stable_root.real)
    # Along an eigenpath, r dJ = d dJ + delta h r dV because the stock
    # equation uses next period's continuation value V_{t+1}.
    return (root - (1.0 - delta)) / (delta * h_value * root)


def predecessor(
    J_next: float,
    V_next: float,
    *,
    reduced_return,
    model,
    delta: float,
    lam: float,
) -> tuple[float, float, float] | None:
    d = 1.0 - delta
    # Under standard timing the inverse step is explicit: J_next depends on
    # the already-given V_next.  This is also a useful independent check that
    # no scalar root-selection convention enters the manifold continuation.
    J = (
        J_next
        - delta * logistic(V_next, model["mu_k"], model["s_k"])
    ) / d
    if J < -2.0e-13 or J > 1.0 + 2.0e-13:
        return None
    J = min(1.0, max(0.0, J))
    V = (1.0 - lam) * reduced_return(J) + lam * V_next
    reconstructed_J_next = d * J + delta * logistic(
        V_next, model["mu_k"], model["s_k"]
    )
    reconstructed_V_next = (
        V - (1.0 - lam) * reduced_return(J)
    ) / lam
    residual = max(
        abs(float(reconstructed_J_next - J_next)),
        abs(float(reconstructed_V_next - V_next)),
    )
    return float(J), float(V), residual


def trace_stable_manifold(
    steady: SteadyState,
    middle: SteadyState,
    *,
    direction: float,
    take_minimum: bool,
    reduced_return,
    model,
    delta: float,
    lam: float,
) -> ManifoldDiagnostic:
    tangent = stable_eigenvector_slope(steady, model, delta)
    extremes = []
    terminal_distances = []
    max_residual = 0.0
    failures = 0

    for epsilon in MANIFOLD_SEEDS:
        J = steady.J + direction * float(epsilon)
        V = steady.R + direction * tangent * float(epsilon)
        projection_values = [J]
        failed = False
        for _ in range(MANIFOLD_MAX_STEPS):
            result = predecessor(
                J,
                V,
                reduced_return=reduced_return,
                model=model,
                delta=delta,
                lam=lam,
            )
            if result is None:
                failed = True
                failures += 1
                break
            J, V, residual = result
            max_residual = max(max_residual, residual)
            projection_values.append(J)
            if math.hypot(J - middle.J, V - middle.R) < 2.0e-9:
                break
        if failed:
            continue
        if take_minimum:
            extremes.append(min(projection_values))
        else:
            extremes.append(max(projection_values))
        terminal_distances.append(math.hypot(J - middle.J, V - middle.R))

    if not extremes:
        raise RuntimeError(f"all {steady.name} stable-manifold traces failed")
    extremes_array = np.asarray(extremes)
    terminal_array = np.asarray(terminal_distances)
    # A median across phase-shifted local seeds is less sensitive than one
    # discrete inverse orbit to where its samples fall around a projection turn.
    projection_extreme = float(np.median(extremes_array))
    return ManifoldDiagnostic(
        label=steady.name,
        projection_extreme=projection_extreme,
        seed_extremes=extremes_array,
        terminal_distances=terminal_array,
        max_backward_residual=max_residual,
        failures=failures,
    )


def classify_path(path: np.ndarray, J_low: float, J_high: float) -> str:
    value = float(path[PATH_EVAL_DATE])
    low_distance = abs(value - J_low)
    high_distance = abs(value - J_high)
    if low_distance < 5.0e-3 and low_distance < high_distance:
        return "low"
    if high_distance < 1.5e-2 and high_distance < low_distance:
        return "high"
    return "unresolved"


def minimum_duration(J0: float, target: float, delta: float) -> int:
    if J0 >= target:
        return 0
    d = 1.0 - delta
    real_duration = math.log((1.0 - target) / (1.0 - J0)) / math.log(d)
    return math.floor(real_duration) + 1


def format_root(value: complex) -> str:
    if abs(value.imag) < 1.0e-12:
        return f"{value.real:.9f}"
    return f"{value.real:.9f}{value.imag:+.9f}i"


def main() -> int:
    failures: list[str] = []

    def check(condition: bool, message: str):
        if not condition:
            failures.append(message)

    model = build()
    direct_return, reduced_return, return_grid, return_values = build_reduced_return(
        model, P_NOVEL
    )
    R_min = float(return_values[0])
    R_max = float(return_values[-1])
    return_span = R_max - R_min
    check(return_span > 0.0, "Rhat must have positive range")

    roots = find_static_roots(model, direct_return)
    d = 1.0 - DELTA
    lam = BETA * d
    labels = ("low", "middle", "high")
    steady_states = []
    for label, J in zip(labels, roots):
        A, _, slope = analytic_reduced_slope(J, model, P_NOVEL)
        local = local_roots(slope, DELTA, lam)
        steady_states.append(
            SteadyState(
                name=label,
                J=J,
                A=A,
                R=direct_return(J),
                slope=slope,
                stable_root=local[0],
                unstable_root=local[1],
            )
        )

    low, middle, high = steady_states
    m_flip = (1.0 + d) * (1.0 + lam) / (DELTA * (1.0 - lam))
    check(low.slope < 1.0, "low static root must have slope below one")
    check(middle.slope > 1.0, "middle static root must have slope above one")
    check(high.slope < 1.0, "high static root must have slope below one")
    check(
        abs(low.stable_root) < 1.0 < abs(low.unstable_root),
        "low culture must be a forward-looking saddle",
    )
    check(
        abs(high.stable_root) < 1.0 < abs(high.unstable_root),
        "high culture must be a forward-looking saddle",
    )
    check(
        abs(middle.stable_root) > 1.0 and abs(middle.unstable_root) > 1.0,
        "middle culture must be a forward-looking source",
    )
    check(
        1.0 < middle.slope < m_flip,
        "middle slope must lie strictly inside the analytic source region",
    )

    # Pin the printed dynamic diagnostics to the certified values, so a future
    # recalibration cannot leave stale prose (OA.8) undetected.
    check(
        abs(middle.slope - CERTIFIED["slope_mid"]) < 1.0e-6,
        f"middle slope {middle.slope:.10f} drifted from certified "
        f"{CERTIFIED['slope_mid']:.10f}",
    )
    check(
        abs(m_flip - 761.0) < 0.1,
        f"m_flip {m_flip:.6f} drifted from the documented 761.0",
    )
    check(
        abs(middle.unstable_root.real - 1.0249673) < 1.0e-6
        and abs(abs(middle.unstable_root.imag) - 0.0455380) < 1.0e-6,
        f"middle eigenvalues {format_root(middle.unstable_root)} drifted from "
        "certified 1.0249673 +/- 0.0455380i",
    )
    check(
        abs(abs(middle.unstable_root) ** 2 - 1.0 / BETA) < 1.0e-9,
        "middle-eigenvalue squared modulus must equal 1/beta",
    )

    lambda_minus, lambda_plus = node_focus_threshold(middle.slope, DELTA)
    beta_minus = lambda_minus / d
    beta_plus = lambda_plus / d
    middle_is_focus = abs(middle.stable_root.imag) > 1.0e-12
    check(
        middle_is_focus == (lambda_minus < lam < lambda_plus),
        "node--focus formula disagrees with the local eigenvalues",
    )

    low_manifold = trace_stable_manifold(
        low,
        middle,
        direction=1.0,
        take_minimum=False,
        reduced_return=reduced_return,
        model=model,
        delta=DELTA,
        lam=lam,
    )
    high_manifold = trace_stable_manifold(
        high,
        middle,
        direction=-1.0,
        take_minimum=True,
        reduced_return=reduced_return,
        model=model,
        delta=DELTA,
        lam=lam,
    )
    J_RE_minus = high_manifold.projection_extreme
    J_RE_plus = low_manifold.projection_extreme

    check(
        J_RE_minus < middle.J < J_RE_plus,
        "diagnostic stable-manifold projections do not straddle J_i",
    )
    check(
        J_RE_minus < J_RE_plus,
        "diagnostic expectation-selection band is empty or reversed",
    )
    for diagnostic in (low_manifold, high_manifold):
        spread = float(np.ptp(diagnostic.seed_extremes))
        check(
            spread < 2.5e-4,
            f"{diagnostic.label} manifold endpoint varies too much across seeds: {spread}",
        )
        check(
            float(np.max(diagnostic.terminal_distances)) < 2.0e-5,
            f"{diagnostic.label} backward branch did not approach the middle source",
        )
        check(
            diagnostic.max_backward_residual < 2.0e-10,
            f"{diagnostic.label} backward residual is too large",
        )

    band_width = J_RE_plus - J_RE_minus
    margin = min(0.015, 0.25 * band_width)
    test_stocks = {
        "below": max(0.0, J_RE_minus - margin),
        "inside": 0.5 * (J_RE_minus + J_RE_plus),
        "above": min(1.0, J_RE_plus + margin),
    }
    expected_destinations = {
        "below": ("low", "low"),
        "inside": ("low", "high"),
        "above": ("high", "high"),
    }
    path_results = {}
    for region, J0 in test_stocks.items():
        lower_path = truncated_extremal_path(
            J0,
            upper=False,
            reduced_return=reduced_return,
            model=model,
            delta=DELTA,
            lam=lam,
            R_min=R_min,
            R_max=R_max,
        )
        upper_path = truncated_extremal_path(
            J0,
            upper=True,
            reduced_return=reduced_return,
            model=model,
            delta=DELTA,
            lam=lam,
            R_min=R_min,
            R_max=R_max,
        )
        lower_destination = classify_path(lower_path.path, low.J, high.J)
        upper_destination = classify_path(upper_path.path, low.J, high.J)
        path_results[region] = (
            J0,
            lower_path,
            upper_path,
            lower_destination,
            upper_destination,
        )
        check(
            (lower_destination, upper_destination)
            == expected_destinations[region],
            f"{region} extremal paths have destinations "
            f"{lower_destination}/{upper_destination}, expected "
            f"{expected_destinations[region]}",
        )
        for side, result in (("lower", lower_path), ("upper", upper_path)):
            check(
                result.monotonicity_violation < 2.0e-12,
                f"{region} {side} iteration violated monotonicity",
            )
            check(
                result.prefix_residual < 2.0e-9,
                f"{region} {side} prefix did not converge",
            )
            check(
                result.converged,
                f"{region} {side} full truncated path did not converge",
            )

    T_possible = minimum_duration(low.J, J_RE_minus, DELTA)
    T_robust = minimum_duration(low.J, J_RE_plus, DELTA)
    check(T_possible <= T_robust, "possible duration exceeds robust duration")
    # The physical ceiling after exactly T_possible dates must clear the escape
    # boundary, and the ceiling one date earlier must not; symmetrically for
    # T_robust.  This ties the durations to the ceiling rather than to a
    # hard-coded horizon.
    ceiling = lambda T: 1.0 - (1.0 - low.J) * d ** T
    check(
        ceiling(T_possible) > J_RE_minus,
        f"ceiling at T_possible={T_possible} does not clear the escape boundary",
    )
    check(
        ceiling(T_possible - 1) <= J_RE_minus,
        f"escape boundary already cleared before T_possible={T_possible}",
    )
    check(
        ceiling(T_robust) > J_RE_plus,
        f"ceiling at T_robust={T_robust} does not clear the dominance boundary",
    )
    check(
        ceiling(T_robust - 1) <= J_RE_plus,
        f"dominance boundary already cleared before T_robust={T_robust}",
    )

    tail_at_zero = lam ** (PATH_HORIZON + 1) * return_span
    tail_at_eval = lam ** (PATH_HORIZON - PATH_EVAL_DATE + 1) * return_span

    print("FORWARD-LOOKING CULTURAL DYNAMICS")
    print("=================================")
    print("CERTIFICATION STATUS: sharp point estimates below are diagnostics only;")
    print("the separate Arb certificate proves global cutoff brackets and convergence regions.\n")
    print(f"beta={BETA:.6f}, delta={DELTA:.6f}, lambda={lam:.9f}")
    print(f"Rhat range=[{R_min:.12f}, {R_max:.12f}]\n")

    print("(1) Static steady states and analytic reduced slopes")
    for steady in steady_states:
        print(
            f"    {steady.name:6s}: J={steady.J:.12f}, A={steady.A:.12f}, "
            f"R={steady.R:.12f}, Psi'={steady.slope:.12f}"
        )

    print("\n(2) Local perfect-foresight eigenvalues")
    for steady in steady_states:
        print(
            f"    {steady.name:6s}: "
            f"r1={format_root(steady.stable_root)}, "
            f"r2={format_root(steady.unstable_root)}"
        )
    print(
        f"    middle modulus: {abs(middle.stable_root):.12f} "
        f"({'focus' if middle_is_focus else 'node'})"
    )
    print(f"    flip threshold m_flip:    {m_flip:.12f}")
    print(
        f"    lambda node--focus roots: {lambda_minus:.12f}, "
        f"{lambda_plus:.12f}"
    )
    print(
        f"    beta node--focus roots:   {beta_minus:.12f}, "
        f"{beta_plus:.12f}"
    )

    print("\n(3) Backward stable-manifold diagnostics -- NOT CERTIFIED")
    for diagnostic in (high_manifold, low_manifold):
        print(
            f"    {diagnostic.label:6s}: projection endpoint="
            f"{diagnostic.projection_extreme:.12f}, "
            f"seed spread={np.ptp(diagnostic.seed_extremes):.3e}, "
            f"max terminal distance={np.max(diagnostic.terminal_distances):.3e}, "
            f"max inverse residual={diagnostic.max_backward_residual:.3e}, "
            f"failures={diagnostic.failures}"
        )
    print(
        f"    diagnostic expectation band: "
        f"({J_RE_minus:.12f}, {J_RE_plus:.12f})"
    )

    print("\n(4) Truncated monotone extremal-path diagnostics")
    print(
        f"    horizon={PATH_HORIZON}, evaluation date={PATH_EVAL_DATE}, "
        f"value-tail bound at t=0: {tail_at_zero:.3e}, "
        f"at evaluation date: {tail_at_eval:.3e}"
    )
    for region, result in path_results.items():
        J0, lower_path, upper_path, lower_dest, upper_dest = result
        print(
            f"    {region:6s} J0={J0:.9f}: "
            f"lower->{lower_dest} (J_{PATH_EVAL_DATE}="
            f"{lower_path.path[PATH_EVAL_DATE]:.9f}, "
            f"iters={lower_path.iterations}, residual="
            f"{lower_path.full_residual:.2e}); "
            f"upper->{upper_dest} (J_{PATH_EVAL_DATE}="
            f"{upper_path.path[PATH_EVAL_DATE]:.9f}, "
            f"iters={upper_path.iterations}, residual="
            f"{upper_path.full_residual:.2e})"
        )

    print("\n(5) Duration diagnostics from the manifold endpoints")
    print(f"    physical ceilings: "
          + ", ".join(f"T={T}: {ceiling(T):.6f}" for T in range(T_robust + 1)))
    print(f"    T_possible={T_possible}")
    print(f"    T_robust={T_robust}")

    try:
        import flint  # noqa: F401

        print(
            "\nArb/python-flint is installed. Rigorous global brackets are "
            "constructed by certify_forward_dynamics_F3.py, not by this script."
        )
    except ImportError:
        print(
            "\nArb/python-flint is not installed. Global results remain "
            "floating-point diagnostics."
        )

    if failures:
        print("\nCONSISTENCY CHECKS: FAILED", file=sys.stderr)
        for failure in failures:
            print(f"  - {failure}", file=sys.stderr)
        return 1

    print("\nCONSISTENCY CHECKS: PASS")
    print(
        "Interpretation: local algebra and sharp point estimates reproduce; "
        "the rigorous global brackets are established separately by "
        "certify_forward_dynamics.py."
    )
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/replication/verify_planner_threshold_F3.py <==
"""Verify the two additions made in the July 2026 referee revision of paperF3.tex.

1. Endogenous-competence planner (J**, A**): the planner who internalizes
   sigma(A) and the learning externality, with enactment cutoff
       c(A) = b_N + Delta(sigma(A)) + A sigma'(A) (V_N + L)
   and formation condition  H^{-1}(J) = p*Omega(c(A)) - (1-p)*gamma.
   In the hyperbolic family A*Delta(sigma(A)) is strictly convex
   (d^2/dA^2 = (V_N+L)(sigmax-sigmin)*2 m^2/(A+m)^3 > 0), so uniqueness is
   verified by single crossing of the planner's marginal condition on a dense
   grid, not by concavity.

2. Responsive-opposition threshold eta_dagger: with exponential deterrence
   nu_m(s) = nubar_m * exp(-s/eta) at BOTH margins (hard interior rule), the
   three-root configuration persists for eta > eta_dagger and collapses to a
   unique culture below it. Located by bisection on the root count.

Run: python3 verify_planner_threshold_F3.py
"""
import numpy as np
from scipy.optimize import brentq

# ---- primitives (identical to verify_sanction_engine_F3.py BASE) ----
from paperF3_parameters import BASE, P_BENCH, SIG0, SIGMAX, LEARN_M
mu_k, s_k = BASE["mu_k"], BASE["s_k"]
mu_l, s_l = BASE["mu_l"], BASE["s_l"]
nu_f, nu_a = BASE["nu_f"], BASE["nu_a"]
chi_f, chi_a = BASE["chi_f"], BASE["chi_a"]
kappa_f = 1.2 * chi_f
kappa_a = 1.0 * chi_a
qbar_f, qbar_a = BASE["qbar_f"], BASE["qbar_a"]
phi, psi = BASE["phi"], BASE["psi"]
bN, gamma = BASE["bN"], BASE["gamma"]
VN, D, L = BASE["VN"], BASE["D"], BASE["L"]
p = P_BENCH
# hyperbolic learning family
sig0, sigmax, m = SIG0, SIGMAX, LEARN_M
from paperF3_parameters import CERTIFIED
J_l, J_h = CERTIFIED["J_low"], CERTIFIED["J_high"]


def H(x):
    return 1.0 / (1.0 + np.exp(-(x - mu_k) / s_k))


def G(x):
    return 1.0 / (1.0 + np.exp(-(x - mu_l) / s_l))


def Ginv(q):
    return mu_l + s_l * np.log(q / (1.0 - q))


def Om(z):
    return s_l * np.logaddexp(0.0, (z - mu_l) / s_l)


def sigma(A):
    return sig0 + (sigmax - sig0) * A / (A + m)


def sigma_p(A):
    return (sigmax - sig0) * m / (A + m) ** 2


def Delta(s):
    return s * (VN + L) - (L - D)


# =====================================================================
# 1. Endogenous-competence planner
# =====================================================================
def c_cutoff(A):
    return bN + Delta(sigma(A)) + A * sigma_p(A) * (VN + L)


# convexity check of A*Delta(sigma(A)) on a dense grid
Agrid = np.linspace(1e-6, 1.0, 200001)
f = Agrid * Delta(sigma(Agrid))
fpp = np.diff(f, 2) / (Agrid[1] - Agrid[0]) ** 2
print("min d2/dA2 [A*Delta(sigma(A))] on (0,1):", fpp.min())
assert fpp.min() > 0, "A*Delta(sigma(A)) should be strictly convex here"

# joint FOC system: A = J*G(c(A)),  H^{-1}(J) = p*Om(c(A)) - (1-p)*gamma
A = 0.9
for _ in range(2000):
    z = c_cutoff(A)
    J = H(p * Om(z) - (1.0 - p) * gamma)
    A_new = J * G(z)
    if abs(A_new - A) < 1e-15:
        A = A_new
        break
    A = A_new
z = c_cutoff(A)
J_pp = H(p * Om(z) - (1.0 - p) * gamma)
A_pp = A
print(f"endogenous-competence planner: J** = {J_pp:.6f}, A** = {A_pp:.6f}, "
      f"cutoff c(A**) = {z:.6f}")

# pin the fixed point against the Arb-certified references
for got, key in ((J_pp, "planner_J"), (A_pp, "planner_A"), (z, "planner_cutoff")):
    assert abs(got - CERTIFIED[key]) < 1e-6, (
        f"{key}: {got} vs certified {CERTIFIED[key]}")
print("planner fixed point matches certified references to 1e-6: OK")

# single-crossing of the planner's enactment marginal condition given J**
Ag = np.linspace(1e-7, J_pp * (1 - 1e-9), 400001)
Mg = c_cutoff(Ag) - Ginv(Ag / J_pp)
sign_changes = np.sum(np.diff(np.sign(Mg)) != 0)
print("sign changes of planner marginal condition on (0, J**):", sign_changes)
assert sign_changes == 1

# comparison with competent benchmark
z_star = bN + VN + D
J_star = H(p * Om(z_star) - (1.0 - p) * gamma)
A_star = J_star * G(z_star)
print(f"competent benchmark:           J*  = {J_star:.6f}, A*  = {A_star:.6f}")
print(f"ordering check: J_l={J_l:.4f} < J_h={J_h:.4f} < J** < J* : "
      f"{J_h < J_pp < J_star}")

# =====================================================================
# 2. Responsive-opposition threshold eta_dagger
# =====================================================================
def sanction_responsive(X, nubar, kappa, qbar, eta):
    """Unique s solving s = max(0, kappa*(nu(s)/(nu(s)+X) - qbar)),
    nu(s) = nubar*exp(-s/eta)."""
    def f(s):
        nu = nubar * np.exp(-s / eta)
        return s - max(0.0, kappa * (nu / (nu + X) - qbar))
    hi = kappa * (1.0 - qbar) + 1e-9
    if f(0.0) >= 0.0:
        return 0.0
    return brentq(f, 0.0, hi, xtol=1e-14)


def a_of_J(J, eta):
    if J <= 0.0:
        return 0.0

    def g_res(A):
        sa = sanction_responsive(A, nu_a, kappa_a, qbar_a, eta)
        return A - J * G(bN - psi * sa)

    lo, hi = 0.0, J
    if g_res(hi) <= 0.0:
        return hi
    return brentq(g_res, lo, hi, xtol=1e-14)


def Psi(J, eta):
    A = a_of_J(J, eta)
    sa = sanction_responsive(A, nu_a, kappa_a, qbar_a, eta)
    sf = sanction_responsive(J, nu_f, kappa_f, qbar_f, eta)
    R = p * Om(bN - psi * sa) - (1.0 - p) * (gamma + phi * sf)
    return H(R)


def n_roots(eta, n=4001):
    Js = np.linspace(1e-9, 1.0 - 1e-9, n)
    F = np.array([Psi(J, eta) - J for J in Js])
    return int(np.sum(np.diff(np.sign(F)) != 0))


print("\nresponsive opposition, nu_m(s) = nubar_m * exp(-s/eta), both margins")
print("root count at eta = 1e6 (fixed-pool limit):", n_roots(1e6))
print("root count at eta = 0.05:", n_roots(0.05))

lo_eta, hi_eta = 0.05, 20.0
assert n_roots(hi_eta) == 3 and n_roots(lo_eta) == 1
for _ in range(60):
    mid = 0.5 * (lo_eta + hi_eta)
    if n_roots(mid) >= 3:
        hi_eta = mid
    else:
        lo_eta = mid
eta_dagger = 0.5 * (lo_eta + hi_eta)
print(f"d_nu_dagger (decay scale; 3 roots above, 1 below) = {eta_dagger:.4f}")

# report equilibria just above the threshold for context
for eta in (eta_dagger * 1.05, 2.0, 5.0):
    Js = np.linspace(1e-9, 1.0 - 1e-9, 8001)
    F = np.array([Psi(J, eta) - J for J in Js])
    idx = np.where(np.diff(np.sign(F)) != 0)[0]
    roots = [brentq(lambda J: Psi(J, eta) - J, Js[i], Js[i + 1], xtol=1e-13)
             for i in idx]
    print(f"eta = {eta:.4f}: roots = {[f'{r:.4f}' for r in roots]}")

# =====================================================================
# 3. No-pressure benchmark and gap decomposition (Section: welfare)
# =====================================================================
J0 = H(p * Om(bN) - (1.0 - p) * gamma)
A0 = J0 * G(bN)
print(f"\nno-pressure equilibrium: J0 = {J0:.6f}, A0 = {A0:.6f}")
print(f"gap decomposition vs competent planner J* = {J_star:.4f}:")
print(f"  baseline uninternalized-value gap J*-J0 = {J_star - J0:.4f}")
print(f"  pressure-caused gap, questioning culture J0-J_h = {J0 - J_h:.4f}")
print(f"  pressure-caused gap, trap J0-J_l = {J0 - J_l:.4f}")


==> anc/replication/verify_sanction_engine_F3.py <==
"""Verify the hard-interior social-meaning baseline used in paperF3.tex.

The canonical numerical example uses a smooth Bayesian standing rule with
positive Bayesian tolerance:

    s_m(X) = kappa_m * max{q_m(X) - qbar_m, 0}.

With (qbar_f, qbar_a) = (0.16, 0.207), the posteriors remain above their
thresholds on the whole [0,1] domain (min q_f - qbar_f ~ 0.040,
min q_a - qbar_a ~ 0.041), so the exact PBE object stays on one smooth interior
branch and has no tolerance kink there. Softplus and smooth-cap variants are
checked separately in verify_vulnerability_F3.py. Fold residuals and
transversality derivatives below are high-precision numerical checks, not
interval-arithmetic certificates.

Run: python3 verify_sanction_engine_F3.py
"""
import numpy as np
from scipy.optimize import brentq, root

from paperF3_parameters import BASE, P_BENCH, CERTIFIED

WELFARE_LOW, WELFARE_HIGH = 0.959462, 1.184819  # pinned numerical reference values (not Arb-certified); asserted against the engine below


def build(config=None):
    g = dict(BASE)
    if config:
        g.update(config)

    def H(x):
        return 1.0 / (1.0 + np.exp(-(x - g["mu_k"]) / g["s_k"]))

    def G(x):
        return 1.0 / (1.0 + np.exp(-(x - g["mu_l"]) / g["s_l"]))

    def gd(x):
        v = G(x)
        return v * (1.0 - v) / g["s_l"]

    def Om(z):
        return g["s_l"] * np.logaddexp(0.0, (z - g["mu_l"]) / g["s_l"])

    def qf(J):
        return g["nu_f"] / (g["nu_f"] + g["alpha_f"] * J)

    def qa(A):
        return g["nu_a"] / (g["nu_a"] + g["alpha_a"] * A)

    def soft_positive(x):
        # hard interior rule: on [0,1] the posterior stays above the tolerance
        # threshold (q_f >= 0.200 > qbar_f = 0.16, q_a >= 0.248 > qbar_a =
        # 0.207), so the exact
        # audience rule kappa*(q - qbar) is smooth on the whole relevant domain.
        if g.get("rule", "hard") == "hard":
            return np.maximum(x, 0.0)
        return g["eps_soft"] * np.logaddexp(0.0, x / g["eps_soft"])

    def soft_slope(x):
        if g.get("rule", "hard") == "hard":
            return np.where(x > 0, 1.0, 0.0) + 0.0
        return 1.0 / (1.0 + np.exp(-x / g["eps_soft"]))

    def sf(J):
        return g["mult_f"] * g["chi_f"] * soft_positive(qf(J) - g["qbar_f"])

    def sa(A):
        return g["mult_a"] * g["chi_a"] * soft_positive(qa(A) - g["qbar_a"])

    def sap(A):
        q_prime = -g["nu_a"] * g["alpha_a"] / (g["nu_a"] + g["alpha_a"] * A) ** 2
        return g["mult_a"] * g["chi_a"] * soft_slope(qa(A) - g["qbar_a"]) * q_prime

    def sf_basis(J):
        return soft_positive(qf(J) - g["qbar_f"])

    model = dict(
        H=H,
        G=G,
        gd=gd,
        Om=Om,
        qf=qf,
        qa=qa,
        sf=sf,
        sa=sa,
        sap=sap,
        sf_basis=sf_basis,
    )
    model.update(g)
    return model


def solA(J, M, tau_a=0.0):
    if J <= 1e-15:
        return 0.0
    A = J * M["G"](M["bN"] + tau_a)
    for _ in range(500):
        next_A = J * M["G"](M["bN"] - M["psi"] * M["sa"](A) + tau_a)
        if abs(next_A - A) < 1e-14:
            return next_A
        A = next_A
    raise RuntimeError(
        f"enactment fixed point failed to converge after 500 iterations "
        f"(J={J:.12g}, tau_a={tau_a:.12g})"
    )


def Psi(J, M, p, tau_f=0.0, tau_a=0.0):
    A = solA(J, M, tau_a)
    return M["H"](
        p * M["Om"](M["bN"] - M["psi"] * M["sa"](A) + tau_a)
        - (1.0 - p) * (M["gamma"] + M["phi"] * M["sf"](J))
        + tau_f
    )


def F(J, M, p):
    return Psi(J, M, p) - J


def dJ(J, M, p, h=1e-5):
    return (F(J + h, M, p) - F(J - h, M, p)) / (2.0 * h)


def dJJ(J, M, p, h=1e-4):
    return (F(J + h, M, p) - 2.0 * F(J, M, p) + F(J - h, M, p)) / (h * h)


def dp(J, M, p, h=1e-5):
    return (F(J, M, p + h) - F(J, M, p - h)) / (2.0 * h)


def dmult_f(J, M, p, h=1e-5):
    lo = build({"mult_f": M["mult_f"] - h})
    hi = build({"mult_f": M["mult_f"] + h})
    return (F(J, hi, p) - F(J, lo, p)) / (2.0 * h)


def roots(M, p, n=20000):
    Js = np.linspace(1e-7, 1.0 - 1e-7, n)
    vals = np.array([F(J, M, p) for J in Js])
    out = []
    for i in range(n - 1):
        if vals[i] * vals[i + 1] < 0:
            r = brentq(lambda J: F(J, M, p), Js[i], Js[i + 1], xtol=1e-13)
            slope = (Psi(r + 1e-6, M, p) - Psi(r - 1e-6, M, p)) / (2e-6)
            out.append((r, solA(r, M), slope, slope < 1.0))
    return out


def kbar_a(M):
    grid = np.linspace(1e-4, 1.0, 4000)
    vals = []
    for A in grid:
        z = M["bN"] - M["psi"] * M["sa"](A)
        vals.append(A * M["gd"](z) / M["G"](z) * M["psi"] * (-M["sap"](A)))
    return max(vals)


def fold_system_p(x, M):
    J, p = x
    return [F(J, M, p), dJ(J, M, p)]


def fold_system_mult(x, p):
    J, mult_f = x
    M = build({"mult_f": mult_f})
    return [F(J, M, p), dJ(J, M, p)]


def solve_p_folds(M):
    guesses = [(0.411, 0.067), (0.058, 0.143)]
    out = []
    for guess in guesses:
        res = root(lambda x: fold_system_p(x, M), guess)
        if not res.success:
            raise RuntimeError(f"p-fold solve failed at guess {guess}: {res.message}")
        J, p = res.x
        out.append((J, p))
    return out


def solve_mult_folds(p=P_BENCH):
    guesses = [(0.04, 0.97), (0.48, 2.02)]
    out = []
    for guess in guesses:
        res = root(lambda x: fold_system_mult(x, p), guess)
        if not res.success:
            raise RuntimeError(f"sensitivity-fold solve failed at guess {guess}: {res.message}")
        J, mult_f = res.x
        out.append((J, mult_f))
    return out


def stable_pair(M, p):
    fp = roots(M, p)
    stable = [x for x in fp if x[3]]
    return stable[0], stable[-1]


def output_gap(M, p):
    (Jl, Al, _, _), (Jh, Ah, _, _) = stable_pair(M, p)
    Yl = (1.0 - p) * (M["VF"] + M["gamma"] * (1.0 - Jl)) + p * (
        Al * M["VN"] - (1.0 - Al) * M["D"]
    )
    Yh = (1.0 - p) * (M["VF"] + M["gamma"] * (1.0 - Jh)) + p * (
        Ah * M["VN"] - (1.0 - Ah) * M["D"]
    )
    return Yh - Yl


def integrated_logit_quantile(q, mu, scale):
    """Return integral_0^q [mu + scale*log(u/(1-u))] du."""
    if not 0.0 <= q <= 1.0:
        raise ValueError(f"logit quantile integral requires q in [0,1], got {q}")
    left = q * np.log(q) if q > 0.0 else 0.0
    right = (1.0 - q) * np.log(1.0 - q) if q < 1.0 else 0.0
    return mu * q + scale * (left + right)


def stationary_welfare(J, A, M, p, sigma):
    """Stationary welfare in equation (welfare), including real type costs."""
    if J <= 0.0 or A < 0.0 or A > J:
        raise ValueError(f"stationary welfare requires 0 <= A <= J with J > 0, got J={J}, A={A}")
    Delta = sigma * (M["VN"] + M["L"]) - (M["L"] - M["D"])
    C = integrated_logit_quantile(J, M["mu_k"], M["s_k"])
    K = integrated_logit_quantile(A / J, M["mu_l"], M["s_l"])
    return (
        (1.0 - p) * (M["VF"] + M["gamma"] * (1.0 - J))
        + p * (A * M["bN"] + A * Delta - M["D"])
        - C
        - p * J * K
    )


if __name__ == "__main__":
    M = build()
    p = P_BENCH
    print("(1) HARD-INTERIOR Bayesian social-meaning baseline")
    print("    exact positive-tolerance rule on its smooth interior branch")
    print(f"    kappa_f={M['mult_f']:.1f}*chi_f, kappa_a={M['mult_a']:.1f}*chi_a, qbar_f={M['qbar_f']}, qbar_a={M['qbar_a']}")
    print(f"    action regularity kbar_a={kbar_a(M):.4f}")

    fp = roots(M, p)
    expected_J = np.array([CERTIFIED['J_low'], CERTIFIED['J_mid'], CERTIFIED['J_high']])
    if len(fp) != 3 or not np.allclose([x[0] for x in fp], expected_J, atol=5e-8, rtol=0.0):
        raise AssertionError(f"baseline fixed points drifted: {[x[0] for x in fp]}")
    if [x[3] for x in fp] != [True, False, True]:
        raise AssertionError(f"baseline stability pattern drifted: {[x[3] for x in fp]}")
    for r, A, slope, stable in fp:
        print(f"    J={r:.4f} A={A:.4f} Psi'={slope:.4f} {'stable' if stable else 'unstable'}")

    print("\n(2) high-precision fold verification in novelty p")
    p_folds = solve_p_folds(M)
    expected_p = np.array([CERTIFIED['p_fold_lower'], CERTIFIED['p_fold_upper']])
    if not np.allclose([x[1] for x in p_folds], expected_p, atol=5e-8, rtol=0.0):
        raise AssertionError(f"novelty folds drifted: {p_folds}")
    for label, (J, pfold) in zip(["lower", "upper"], p_folds):
        print(
            f"    {label}: J={J:.6f}, p={pfold:.6f}, "
            f"F={F(J, M, pfold):+.2e}, F_J={dJ(J, M, pfold):+.2e}, "
            f"F_JJ={dJJ(J, M, pfold):+.4f}, F_p={dp(J, M, pfold):+.4f}"
        )
    print(f"    coexistence p-window ({p_folds[0][1]:.3f}, {p_folds[1][1]:.3f})")

    print("\n(3) high-precision fold verification in formation sensitivity at p=P_BENCH")
    mult_folds = solve_mult_folds(p)
    expected_mult = np.array([CERTIFIED['K_min_over_chi_f'], CERTIFIED['K_max_over_chi_f']])
    if not np.allclose([x[1] for x in mult_folds], expected_mult, atol=5e-8, rtol=0.0):
        raise AssertionError(f"formation-sensitivity folds drifted: {mult_folds}")
    for label, (J, mult_f) in zip(["entry", "exit"], mult_folds):
        Mf = build({"mult_f": mult_f})
        print(
            f"    {label}: J={J:.6f}, kappa_f/chi_f={mult_f:.6f}, "
            f"F={F(J, Mf, p):+.2e}, F_J={dJ(J, Mf, p):+.2e}, "
            f"F_JJ={dJJ(J, Mf, p):+.4f}, F_kappa={dmult_f(J, Mf, p):+.4f}"
        )

    print("\n(4) worked-example numbers at p=P_BENCH")
    stable = [x for x in fp if x[3]]
    Jl, Al, _, _ = stable[0]
    Jh, Ah, _, _ = stable[-1]
    Ji = [x for x in fp if not x[3]][0][0]
    w0 = M["G"](M["bN"])
    for J, A, tag in [(Jl, Al, "low "), (Jh, Ah, "high")]:
        w = M["G"](M["bN"] - M["psi"] * M["sa"](A))
        SR = J * (w0 - w)
        N = J * (1.0 - w0)
        YF = M["VF"] + M["gamma"] * (1.0 - J)
        YN_C = A * M["VN"] - (1.0 - A) * M["D"]
        Y = (1.0 - p) * YF + p * YN_C
        print(
            f"    {tag}: J={J:.4f} w={w:.3f} A={A:.4f} S^R={SR:.4f} N={N:.4f} "
            f"Y_F={YF:.3f} Y_N^C={YN_C:+.3f} Y={Y:.3f} qf={M['qf'](J):.3f} qa={M['qa'](A):.3f}"
        )

    phat = M["gamma"] * (Jh - Jl) / (M["gamma"] * (Jh - Jl) + (M["VN"] + M["D"]) * (Ah - Al))
    pcross = brentq(lambda pp: output_gap(M, pp), p_folds[0][1] + 1e-4, p_folds[1][1] - 1e-4)
    wstar = M["G"](M["bN"] + M["VN"] + M["D"])
    OmS = M["Om"](M["bN"] + M["VN"] + M["D"])
    MSV = p * OmS - (1.0 - p) * M["gamma"]
    Jstar = M["H"](MSV)
    R = lambda J, A: p * M["Om"](M["bN"] - M["psi"] * M["sa"](A)) - (1.0 - p) * (
        M["gamma"] + M["phi"] * M["sf"](J)
    )
    print(
        f"    J_i={Ji:.4f}; p-hat_lh={phat:.4f}; output crossing={pcross:.4f}; "
        f"planner (J*,A*)=({Jstar:.4f},{Jstar * wstar:.4f})"
    )
    print(f"    wedges low={MSV - R(Jl, Al):.4f} high={MSV - R(Jh, Ah):.4f}")

    # ------------------------------------------------------------------
    # (5) Rank-separation lemma (lem:noniso): the response of the observable
    #     pair (J,A) to the two pressure instruments (theta_f, theta_a) is
    #     rank two, with det = J_{theta_f} * a_{theta_a}. The restricted
    #     single-index observable comparison class has rank at most one.
    # ------------------------------------------------------------------
    print("\n(5) rank separation: rank-2 response of (J,A) to (theta_f,theta_a)")

    def eq_state(seed, mf, ma):
        Mx = build({"mult_f": mf, "mult_a": ma})
        Jx = seed
        for _ in range(5000):
            Jn = Psi(Jx, Mx, p)
            if abs(Jn - Jx) < 1e-14:
                return Jn, solA(Jn, Mx)
            Jx = Jn
        raise RuntimeError(
            f"equilibrium iteration failed to converge after 5000 iterations "
            f"(seed={seed:.12g}, mult_f={mf:.12g}, mult_a={ma:.12g})"
        )

    hh = 1e-4
    mf0, ma0 = M["mult_f"], M["mult_a"]
    for tag, seed in [("low ", Jl), ("high", Jh)]:
        Jpf, Apf = eq_state(seed, mf0 + hh, ma0)
        Jmf, Amf = eq_state(seed, mf0 - hh, ma0)
        Jpa, Apa = eq_state(seed, mf0, ma0 + hh)
        Jma, Ama = eq_state(seed, mf0, ma0 - hh)
        J_thf = (Jpf - Jmf) / (2 * hh)
        A_thf = (Apf - Amf) / (2 * hh)
        J_tha = (Jpa - Jma) / (2 * hh)
        A_tha = (Apa - Ama) / (2 * hh)
        det = J_thf * A_tha - J_tha * A_thf
        Jstar, _ = eq_state(seed, mf0, ma0)
        a_tha = (
            solA(Jstar, build({"mult_a": ma0 + hh}))
            - solA(Jstar, build({"mult_a": ma0 - hh}))
        ) / (2 * hh)
        rank = "2" if abs(det) > 1e-9 else "<2"
        print(
            f"    {tag}: J_thf={J_thf:+.4f} a_tha|J={a_tha:+.4f} "
            f"det={det:+.3e}  J_thf*a_tha={J_thf * a_tha:+.3e}  rank={rank}"
        )
    print("    (single-index observable comparison class: rank at most 1)")

    # ------------------------------------------------------------------
    # (6) Central welfare theorem (thm:central-welfare): competence BUILT BY
    #     PRACTICE, sigma(A) increasing/concave. Verify the straddle of the
    #     competence frontier, the learning externality A sigma'(A) Delta', the
    #     prevalence-and-accuracy capacity gap, and that the positional enactment wedge W_a
    #     stays positive at both cultures (so pressure is NOT corrective there).
    # ------------------------------------------------------------------
    print("\n(6) central welfare theorem: competence built by practice sigma(A)")

    Lloss = M["L"]
    sigbar = (Lloss - M["D"]) / (M["VN"] + Lloss)
    sig_lo, sig_max, mhalf = 0.30, 0.95, 0.15  # learning schedule

    def sigma(A):
        return sig_lo + (sig_max - sig_lo) * A / (A + mhalf)

    def sigma_p(A):
        return (sig_max - sig_lo) * mhalf / (A + mhalf) ** 2

    def Delta(sig):
        return sig * (M["VN"] + Lloss) - (Lloss - M["D"])

    Dprime = M["VN"] + Lloss
    print(f"    sigbar={sigbar:.4f}; learning sigma(A)={sig_lo}+{sig_max-sig_lo:.2f}*A/(A+{mhalf})")
    for tag, A in [("low ", Al), ("high", Ah)]:
        s = sigma(A)
        side = "below sigbar (confident error)" if s < sigbar else "above sigbar (useful)"
        print(
            f"    {tag}: A={A:.4f} sigma(A)={s:.4f} Delta(sigma)={Delta(s):+.4f}  {side}"
        )
    # learning externality at the high culture
    ext_h = Ah * sigma_p(Ah) * Dprime
    print(
        f"    (i) learning externality A*sigma'(A)*Delta' at high culture = {ext_h:+.4f} "
        f"(~{100*ext_h/Delta(sigma(Ah)):.0f}% of direct output value Delta={Delta(sigma(Ah)):.3f})"
    )
    # prevalence-and-accuracy capacity gap
    gross_learning_gain_h = Ah * Delta(sigma(Ah))
    net_YN_L_h = gross_learning_gain_h - M["D"]
    YNgap = gross_learning_gain_h - Al * Delta(sigma(Al))
    print(
        f"    (ii) capacity gap A_h*Delta(sig_h)-A_l*Delta(sig_l) = {YNgap:+.4f} "
        f"(gross learning-adjusted novelty gain at high culture "
        f"A_h*Delta(sig_h)={gross_learning_gain_h:+.4f} > 0 > "
        f"{Al*Delta(sigma(Al)):+.4f} low)"
    )
    print(
        f"         net Y_N^L=A_h*Delta(sig_h)-D={net_YN_L_h:+.4f}"
    )
    # positional enactment wedge W_a = (1-rho)Delta(sigma(A)) + psi s_a(A) at both cultures
    print("    (iii) positional enactment wedge W_a (NOT corrective if >0):")
    for tag, A in [("low ", Al), ("high", Ah)]:
        for rho in (0.0, P_BENCH):
            Wa = (1 - rho) * Delta(sigma(A)) + M["psi"] * M["sa"](A)
            print(
                f"        {tag} rho={rho}: Delta={Delta(sigma(A)):+.3f} psi*s_a={M['psi']*M['sa'](A):.3f} "
                f"W_a={Wa:+.3f} {'corrective' if Wa < 0 else 'not corrective'}"
            )

    Wl = stationary_welfare(Jl, Al, M, p, sigma(Al))
    Wh = stationary_welfare(Jh, Ah, M, p, sigma(Ah))
    if WELFARE_LOW is not None and (not np.isclose(Wl, WELFARE_LOW, atol=1e-6) or not np.isclose(Wh, WELFARE_HIGH, atol=1e-6)):
        raise AssertionError(f"stationary welfare drifted: low={Wl}, high={Wh}")
    print(f"    (iv) stationary welfare: low={Wl:.6f}, high={Wh:.6f}")


==> anc/replication/verify_vulnerability_F3.py <==
# Replicates the primitive-threshold and robustness calculations underlying
# Theorem thm:trap and the numerical appendix. It sweeps each primitive and
# reports dense-grid evidence on the K shape, the local
# formation-exposure component, realized peak slope of Psi, actual crossings,
# trap depth, S^R, and smooth tolerance/cap variants at the formation margin.
# Run: python3 verify_vulnerability_F3.py
import numpy as np
from paperF3_parameters import BASE, P_BENCH
from scipy.optimize import brentq

P = dict(BASE, p=P_BENCH, kf_mult=BASE["mult_f"], ka_mult=BASE["mult_a"])
B = P  # legacy alias used below


def model(P):
    H = lambda x: 1 / (1 + np.exp(-(x - P["mu_k"]) / P["s_k"]))
    Hinv = lambda J: P["mu_k"] + P["s_k"] * np.log(J / (1 - J))
    G = lambda x: 1 / (1 + np.exp(-(x - P["mu_l"]) / P["s_l"]))
    Om = lambda z: P["s_l"] * np.logaddexp(0.0, (z - P["mu_l"]) / P["s_l"])
    qf = lambda J: P["nu_f"] / (P["nu_f"] + J)
    qa = lambda A: P["nu_a"] / (P["nu_a"] + A)
    # hard interior rule (exact PBE object; smooth on [0,1] since q > qbar there)
    soft_positive = lambda x: np.maximum(x, 0.0)
    soft_slope = lambda x: np.where(x > 0, 1.0, 0.0) + 0.0
    sf_basis = lambda J: soft_positive(qf(J) - P["qbar_f"])
    sf = lambda J: P["kf_mult"] * P["chi_f"] * sf_basis(J)
    sa = lambda A: P["chi_a"] * soft_positive(qa(A) - P["qbar_a"])

    def solA(J):
        if J <= 1e-15:
            return 0.0
        A = J * G(P["bN"])
        for _ in range(500):
            next_A = J * G(P["bN"] - P["psi"] * sa(A))
            if abs(next_A - A) < 1e-14:
                return next_A
            A = next_A
        raise RuntimeError(
            f"enactment fixed point failed to converge after 500 iterations (J={J:.12g})"
        )

    def Psi(J):
        A = solA(J)
        return H(P["p"] * Om(P["bN"] - P["psi"] * sa(A)) - (1 - P["p"]) * (P["gamma"] + P["phi"] * sf(J)))

    def local_R_form(J):
        # Formation component of Rhat': (1-p) phi [-s_f'(J)].
        return (
            (1 - P["p"])
            * P["phi"]
            * P["kf_mult"]
            * P["chi_f"]
            * soft_slope(qf(J) - P["qbar_f"])
            * P["nu_f"]
            / (P["nu_f"] + J) ** 2
        )

    def K_threshold(J):
        # Formation-pressure level kappa_f at which Psi(J; kappa_f)=J.
        A = solA(J)
        no_form_pressure_return = P["p"] * Om(P["bN"] - P["psi"] * sa(A)) - (1 - P["p"]) * P["gamma"]
        return (no_form_pressure_return - Hinv(J)) / ((1 - P["p"]) * P["phi"] * sf_basis(J))

    return Psi, solA, G, P["bN"], local_R_form, K_threshold


def analyze(P):
    Psi, solA, G, bN, local_R_form, _ = model(P)
    n = 30000
    Js = np.linspace(1e-6, 1 - 1e-6, n)
    vals = np.array([Psi(J) - J for J in Js])
    fp = []
    for i in range(n - 1):
        if vals[i] * vals[i + 1] < 0:
            r = brentq(lambda J: Psi(J) - J, Js[i], Js[i + 1], xtol=1e-12)
            e = 1e-6
            sl = (Psi(min(r + e, 1 - 1e-9)) - Psi(max(r - e, 1e-9))) / (2 * e)
            fp.append((r, sl < 1))
    stable = [r for r, s in fp if s]
    grid = np.linspace(0.02, 0.8, 500)
    supP = max((Psi(J + 1e-6) - Psi(J - 1e-6)) / (2e-6) for J in grid)
    max_Rform = max(local_R_form(J) for J in grid)
    crossings = len(fp)
    if len(stable) >= 2:
        Jl, Jh = min(stable), max(stable)
        w0 = G(bN)
        Al = solA(Jl)
        SR = Jl * (w0 - (Al / Jl if Jl > 0 else 0))
        depth = Jh - Jl
        return crossings, len(stable), depth, SR, max_Rform, supP
    return crossings, len(stable), 0.0, 0.0, max_Rform, supP


def K_shape_evidence(P):
    _, _, _, _, _, K_threshold = model(P)

    def dK(J, h=1e-5):
        return (K_threshold(J + h) - K_threshold(J - h)) / (2 * h)

    grid = np.linspace(0.005, 0.94, 4000)
    derivs = np.array([dK(J) for J in grid])
    stationary = []
    for i in range(len(grid) - 1):
        if derivs[i] == 0 or derivs[i] * derivs[i + 1] < 0:
            root = brentq(dK, grid[i], grid[i + 1], xtol=1e-12)
            if not stationary or abs(root - stationary[-1]) > 1e-4:
                stationary.append(root)

    current_kappa = P["kf_mult"] * P["chi_f"]
    candidates = []
    for i, JL in enumerate(stationary):
        for JM in stationary[i + 1 :]:
            KL, KM = K_threshold(JL), K_threshold(JM)
            if KL < current_kappa < KM:
                candidates.append((KM - KL, JL, JM, KL, KM))
    if not candidates:
        return None
    _, JL, JM, KL, KM = max(candidates)
    signs_ok = True
    intervals = [(0.006, JL - 1e-4), (JL + 1e-4, JM - 1e-4), (JM + 1e-4, 0.94)]
    sign_targets = [-1, 1, -1]
    sign_ranges = []
    for (lo, hi), target in zip(intervals, sign_targets):
        if lo >= hi:
            signs_ok = False
            sign_ranges.append((np.nan, np.nan))
            continue
        test = np.linspace(lo, hi, 1000)
        vals = np.array([dK(J) for J in test])
        sign_ranges.append((float(vals.min()), float(vals.max())))
        signs_ok = signs_ok and (np.all(vals < 0) if target < 0 else np.all(vals > 0))

    return dict(
        JL=JL,
        JM=JM,
        KL=KL,
        KM=KM,
        current=current_kappa,
        inside=KL < current_kappa < KM,
        stationary=stationary,
        signs_ok=signs_ok,
        sign_ranges=sign_ranges,
    )


def smooth_positive(x, eps):
    return eps * np.logaddexp(0.0, x / eps)


def smooth_variant_roots(qbar=BASE["qbar_f"], eps=BASE["eps_soft"], cap=None):
    """Count roots under smooth tolerance/cap approximations."""
    P = dict(B)
    P["qbar_f"] = qbar
    P["qbar_a"] = qbar
    P["eps_soft"] = eps
    H = lambda x: 1 / (1 + np.exp(-(x - P["mu_k"]) / P["s_k"]))
    G = lambda x: 1 / (1 + np.exp(-(x - P["mu_l"]) / P["s_l"]))
    Om = lambda z: P["s_l"] * np.logaddexp(0.0, (z - P["mu_l"]) / P["s_l"])
    qf = lambda J: P["nu_f"] / (P["nu_f"] + J)
    qa = lambda A: P["nu_a"] / (P["nu_a"] + A)
    sa = lambda A: P["chi_a"] * smooth_positive(qa(A) - P["qbar_a"], P["eps_soft"])

    def sf(J):
        raw = P["kf_mult"] * P["chi_f"] * smooth_positive(qf(J) - qbar, eps)
        if cap is None:
            return raw
        return cap * (1.0 - np.exp(-raw / cap))

    def solA(J):
        if J <= 1e-15:
            return 0.0
        A = J * G(P["bN"])
        for _ in range(500):
            next_A = J * G(P["bN"] - P["psi"] * sa(A))
            if abs(next_A - A) < 1e-14:
                return next_A
            A = next_A
        raise RuntimeError(
            f"smooth-variant enactment fixed point failed to converge after 500 iterations (J={J:.12g})"
        )

    def Psi(J):
        A = solA(J)
        return H(P["p"] * Om(P["bN"] - P["psi"] * sa(A)) - (1 - P["p"]) * (P["gamma"] + P["phi"] * sf(J)))

    Js = np.linspace(1e-7, 1 - 1e-7, 25000)
    vals = np.array([Psi(J) - J for J in Js])
    out = []
    for i in range(len(Js) - 1):
        if vals[i] * vals[i + 1] < 0:
            r = brentq(lambda J: Psi(J) - J, Js[i], Js[i + 1], xtol=1e-12)
            slope = (Psi(r + 1e-6) - Psi(r - 1e-6)) / (2e-6)
            out.append((r, solA(r), slope, slope < 1.0))
    return out


base = analyze(B)
if base[0] != 3 or base[1] != 2:
    raise AssertionError(f"baseline root pattern drifted: crossings={base[0]}, stable={base[1]}")
print(
    "BASELINE: "
    f"cross={base[0]} stable={base[1]} depth={base[2]:.3f} S^R={base[3]:.4f} "
    f"Rform_max={base[4]:.2f} supPsi'={base[5]:.2f}\n"
)

cert = K_shape_evidence(B)
if cert:
    if not cert["inside"] or not cert["signs_ok"]:
        raise AssertionError(f"primitive threshold shape check failed: {cert}")
    print(
        "K-THRESHOLD EVIDENCE: "
        f"JL={cert['JL']:.6f} K_L={cert['KL']:.6f} (K_L/chi_f={cert['KL']/B['chi_f']:.6f}); "
        f"JM={cert['JM']:.6f} K_M={cert['KM']:.6f} (K_M/chi_f={cert['KM']/B['chi_f']:.6f}); "
        f"current kappa_f={cert['current']:.6f} "
        f"(kappa_f/chi_f={cert['current']/B['chi_f']:.6f}); inside={cert['inside']}"
    )
    print(
        "K-SHAPE DENSE-GRID CHECK: "
        f"stationary={', '.join(f'{x:.6f}' for x in cert['stationary'])}; "
        f"monotone (-,+,-) on checked intervals={cert['signs_ok']}; "
        f"dK ranges={cert['sign_ranges']}\n"
    )
else:
    raise AssertionError("no stationary K pair brackets the current formation pressure")


def sweep(name, key, vals):
    print(f"-- {name} ({key}) --")
    for v in vals:
        P = dict(B)
        P[key] = v
        crossings, stable, depth, sr, rform, slope = analyze(P)
        tag = "TRAP" if stable >= 2 else "unique"
        print(
            f"   {key}={v:<7}: {tag} (cross={crossings}, stable={stable})  "
            f"Rform_max={rform:.2f}  supPsi'={slope:.2f}  depth={depth:.3f}  S^R={sr:.4f}"
        )


sweep("formation pressure (hard-interior sensitivity)", "kf_mult", [0.8, 1.008, 1.2, 1.5, 2.0, 2.395, 2.5])
sweep("standing stake", "chi_f", [0.4, 0.6, 0.83, 1.0, 1.3])
sweep("background opposition rate (lower nu_f = sharper inference)", "nu_f", [0.05, 0.1034, 0.20, 0.35, 0.6])
sweep("formation-cost concentration (lower s_k = more peaked h)", "s_k", [0.05, 0.0991, 0.15, 0.25])
sweep("novelty", "p", [0.30, 0.4098, 0.50, 0.5504, 0.70])

# Welfare-disclosure panel: the enactment benefit bN moves behavior as well as
# welfare, so the main text's sensitivity claims are re-solved equilibria, not
# reweighted payoffs.  Reproduces the numbers quoted in Section 7.
print("-- enactment benefit and the welfare gap (bN; re-solved equilibria) --")
from verify_sanction_engine_F3 import (
    build as engine_build,
    roots as engine_roots,
    stationary_welfare as engine_welfare,
)
from paperF3_parameters import engine_config

sigma_practice = lambda A: 0.3 + 0.65 * A / (A + 0.15)
for bN_val in (1.81, 1.4, 1.32, 1.30, 1.2, 1.0):
    M_bn = engine_build(engine_config(bN=bN_val))
    fp_bn = engine_roots(M_bn, P_BENCH)
    line = f"   bN={bN_val:<5}: roots={len(fp_bn)}"
    if len(fp_bn) >= 2:
        J_lo, A_lo = float(fp_bn[0][0]), float(fp_bn[0][1])
        J_hi, A_hi = float(fp_bn[-1][0]), float(fp_bn[-1][1])
        W_lo = engine_welfare(J_lo, A_lo, M_bn, P_BENCH, sigma_practice(A_lo))
        W_hi = engine_welfare(J_hi, A_hi, M_bn, P_BENCH, sigma_practice(A_hi))
        line += f"  W_low={W_lo:.4f} W_high={W_hi:.4f} gap={W_hi - W_lo:.4f}"
    print(line)

M_bench = engine_build(engine_config())
fp_bench = engine_roots(M_bench, P_BENCH)
(J_l, A_l), (J_h, A_h) = (
    (float(fp_bench[0][0]), float(fp_bench[0][1])),
    (float(fp_bench[-1][0]), float(fp_bench[-1][1])),
)
p_b = P_BENCH
Delta_w = lambda s: s * (BASE["VN"] + BASE["L"]) - (BASE["L"] - BASE["D"])
familiar = lambda J: (1 - p_b) * (BASE["VF"] + BASE["gamma"] * (1 - J))
psychic = lambda A: p_b * A * BASE["bN"]
adaptive = lambda A: p_b * (A * Delta_w(sigma_practice(A)) - BASE["D"])
W_l_full = engine_welfare(J_l, A_l, M_bench, p_b, sigma_practice(A_l))
W_h_full = engine_welfare(J_h, A_h, M_bench, p_b, sigma_practice(A_h))
costs_component = (W_h_full - familiar(J_h) - psychic(A_h) - adaptive(A_h)) - (
    W_l_full - familiar(J_l) - psychic(A_l) - adaptive(A_l)
)
print(
    "   benchmark welfare-gap decomposition: "
    f"familiar={familiar(J_h) - familiar(J_l):+.4f} "
    f"psychic={psychic(A_h) - psychic(A_l):+.4f} "
    f"adaptive={adaptive(A_h) - adaptive(A_l):+.4f} "
    f"costs={costs_component:+.4f} "
    f"total={W_h_full - W_l_full:+.4f}"
)

print("-- smooth tolerance/cap variants --")
variants = [
    ("zero-threshold smooth rule", 0.00, BASE["eps_soft"], None),
    ("benchmark-tolerance softplus approximation", BASE["qbar_f"], BASE["eps_soft"], None),
    ("benchmark tolerance + high smooth cap", BASE["qbar_f"], BASE["eps_soft"], 2.0),
    ("benchmark tolerance + tight smooth cap", BASE["qbar_f"], BASE["eps_soft"], 1.5),
]
for label, qbar, eps, cap in variants:
    roots = smooth_variant_roots(qbar=qbar, eps=eps, cap=cap)
    tag = "TRAP" if sum(1 for _, _, _, stable in roots if stable) >= 2 else "unique"
    root_txt = ", ".join(
        f"J={J:.4f} A={A:.4f} slope={slope:.2f} {'S' if stable else 'U'}"
        for J, A, slope, stable in roots
    )
    cap_txt = "none" if cap is None else f"{cap:.1f}"
    print(f"   {label}: {tag} qbar={qbar:.2f} eps={eps:.2f} cap={cap_txt}; {root_txt}")

